Guaranteed Validity for Empirical Approaches to Adaptive Data Analysis

We design a general framework for answering adaptive statistical queries that focuses on providing explicit confidence intervals along with point estimates. Prior work in this area has either focused on providing tight confidence intervals for specific analyses, or providing general worst-case bounds for point estimates. Unfortunately, as we observe, these worst-case bounds are loose in many settings --- often not even beating simple baselines like sample splitting. Our main contribution is to design a framework for providing valid, instance-specific confidence intervals for point estimates that can be generated by heuristics. When paired with good heuristics, this method gives guarantees that are orders of magnitude better than the best worst-case bounds. We provide a Python library implementing our method.

==> AISTATS Submission/Supplementary material/Code/GeneratePlotsNB.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {
    "collapsed": true
   },
   "source": [
    "# Notebook to generate plots"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "import analyst_script as ana_scr\n",
    "import tr_strategy_funcs as trf\n",
    "%matplotlib inline"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "collapsed": true
   },
   "source": [
    "## Plot comparing bounds for the Gaussian mechanism"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAbsAAAEyCAYAAABj1n4OAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\ndmZmVnse7MzMrPY82JmZWe39CzNAGST3OiklAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x16c94ef2898>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<matplotlib.figure.Figure at 0x16c94edbac8>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "ana_scr.plot_only_non_ada_mechs_n_tau(n_low_order=3, n_high_order=7, n_points_per_order=4,\n",
    "                                      beta_list=[0.05], tau=0.1,\n",
    "                                      include_mech_list=[\"DFHPRR\", \"BNSSSU\", \"CDP+Monitor+XR\",\n",
    "                                                         \"CDP+Monitor+RZ\", \"Baseline\"],\n",
    "                                      plot_title=\"Worst-case bounds, \" r'$\\tau=0.1, \\beta=0.05$')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Plot for tightness of the best Gaussian bound\n",
    "Run file compute_rmse_plot.py to compute results."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAaEAAAEtCAYAAACh2t9hAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nQmCC\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x2707d6c3828>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAZ0AAAEtCAYAAADTFb3XAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x2707e6d1c50>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<matplotlib.figure.Figure at 0x2707ea7b518>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "trf.plot_Gauss_trs_bounds(n=5000, max_k=50000, skip_every_k=250, reps=100, factor_plot=True, start_k=500,\n",
    "                          plot_title=\"Worst-case bounds for Gaussian\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Plot for tightness of the Thresholdout_Mechanism bound\n",
    "Run file compute_thresh_rmse_plot.py to compute results."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAbcAAAEtCAYAAACLai7OAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x1cae6be8588>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<matplotlib.figure.Figure at 0x1caea483f28>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "trf.plot_Thresh_trs_bounds(n=5000, max_k=4000, hold_size=2500, threshold=0.04, sigma=0.02, skip_every_k=20, reps=100,\n",
    "                          plot_title=\"Worst-case bounds for Thresholdout_Mechanism\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Plot for GnC taking advantage of low-variance queries\n",
    "Run file compute_dgnc90_plot.py to precompute results."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAbAAAAEvCAYAAAAkfpS8AAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x1ee000fa748>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<matplotlib.figure.Figure at 0x1ee00b1fba8>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "ana_scr.plot_best_res_n_tau(n_list=list(range(1000, 10001, 1000)), tau_list=[0.05], beta_list=[0.05], gnc=True,\n",
    "                           dumb_gnc=True, strat_method=\"power\", strat_method_param=2, log=True, gauss=False,\n",
    "                           bsln=True, get_error_bars=True, log_name=\"dgnc90\", q_mean=0.9, num_datasets=20,\n",
    "                           plot_title=\"Low-variance queries, \" r'$\\tau=\\beta=0.05$', y_min=0.5)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Plot for GnC reducing loss at high confidence levels\n",
    "Run file compute_betas10_plot.py to compute results."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAa4AAAEvCAYAAAAdGSXnAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nrkJggg==\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x1ee00378240>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<matplotlib.figure.Figure at 0x1ee000ddc50>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "ana_scr.plot_best_res_n_tau(n_list=list(range(2000, 20001, 2000)), tau_list=[0.1], beta_list=[0.05, 0.005], gnc=True,\n",
    "                            strat_method=\"power\", strat_method_param=2, log=True,\n",
    "                            log_name=\"betas10\", get_error_bars=True, num_datasets=20, plot_title=\"High confidence levels, \" r'$\\tau=0.1$',\n",
    "                            each_avg_trials=2, y_min=0.9)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAdAAAAEvCAYAAAD1mZDMAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x1ee01dbd080>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<matplotlib.figure.Figure at 0x1ee000d1b38>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "ana_scr.plot_best_res_n_tau(n_list=list(range(2000, 20001, 2000)), tau_list=[0.1], beta_list=[0.05], gnc=True, bsln=True,\n",
    "                            strat_method=\"power\", strat_method_param=2, log=True, log_name=\"betas10\",\n",
    "                            get_error_bars=True, num_datasets=20, plot_title=\"GnC confidence widths, \" r'$\\tau=0.1, \\beta=0.05$',\n",
    "                            y_label=\"Queries answered\",\n",
    "                            legend_loc='upper left', each_avg_trials=2, y_min=0.9)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Plot for GnC with Thresholdout_Mechanism and Gaussian as check mechanisms\n",
    "Run file compute_gauthr_plot.py to compute results."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAcEAAAEvCAYAAAA99XoaAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x1ee00b2d438>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<matplotlib.figure.Figure at 0x1ee005dd320>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "ana_scr.plot_best_res_n_tau(n_list=list(range(1000, 10001, 1000)), tau_list=[0.1], beta_list=[0.05], gnc=True,    \n",
    "                            gauss=False, actual=True, thresh_actual=True, thresh_gnc=True,\n",
    "                            strat_method=\"power\", strat_method_param=2, log=True, bsln=True, get_error_bars=True,\n",
    "                            log_name=\"gauthr\", num_datasets=20, plot_title=\"Performance of GnC, \" r'$\\tau=0.1, \\beta=0.05$',\n",
    "                            legend_loc=2, each_avg_trials=2)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Plot for GnC tracking the actual error incurred by the Gaussian mechanism\n",
    "Run file compute_gnmc_plot.py to compute results."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAb8AAAEyCAYAAABqPd50AAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nAAAASUVORK5CYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x2b5148baa90>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAcsAAAEyCAYAAACVn/uWAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nAAAASUVORK5CYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x2b514ccd4e0>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<matplotlib.figure.Figure at 0x2b5165c2978>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "ana_scr.plot_gnmc_perf(n=30000, tau_gnc=0.17, beta=0.05, log=True, log_name=\"gnmc10_03\",\n",
    "                       plot_title=\"Responsive widths with GnC, \" r'$\\beta=0.05$', \n",
    "                       start_t_list=[0.06], multi_list=[1.4])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.1"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> AISTATS Submission/Supplementary material/Code/analyst_funcs.py <==
# -*- coding: utf-8 -*-

from collections import OrderedDict
import copy
import gc
import helper_funcs as hf
import itertools
import matplotlib.pyplot as plt
import mechanisms as mechs
import numpy as np
import os
import timeit


def performance_eval_NQ(strategy, mech_list, print_prog=True):
    if print_prog:
        print("Starting computations for strategy " + strategy.name)
    eval_list = []
    val_start_time = None
    for mech in mech_list:
        if print_prog:
            val_start_time = timeit.default_timer()
        strat_copy = copy.deepcopy(strategy)
        true_ans_list = []
        mech_ans_list = []
        mech.add_data_params(strat_copy.gen_data, strat_copy.q)
        next_q = strat_copy.next_query()
        while next_q:
            true_ans_list.append(next_q["true_answer"])
            mech_ans = mech.get_answer(next_q["query"])
            if mech_ans is None:
                break
            mech_ans_list.append(mech_ans)
            next_q = strat_copy.next_query(mech_ans)
        eval_list.append({"true_ans_list": true_ans_list,
                          "mech_ans_list": mech_ans_list})
        if print_prog:
            val_elapsed = timeit.default_timer() - val_start_time
            print("Computation for mechanism " + mech.name + " done in %.2f seconds." % val_elapsed)
        gc.collect()
    return eval_list


def performance_eval_QTau(strategy, mech_list, print_prog=True):
    if print_prog:
        print("Starting computations for strategy " + strategy.name)
    eval_list = []
    val_start_time = None
    for mech in mech_list:
        samples_used = 0
        if print_prog:
            val_start_time = timeit.default_timer()
        strat_copy = copy.deepcopy(strategy)
        true_ans_list = []
        mech_ans_list = []
        mech.add_params(beta=strat_copy.beta, tau=strat_copy.tau, q=strat_copy.q)
        next_q = strat_copy.next_query()
        while next_q:
            mech_ans = mech.get_answer(next_q["query"])
            while "get_samples" in mech_ans:
                samples_used += mech_ans["get_samples"]
                mech.add_data(strat_copy.gen_data(mech_ans["get_samples"]))
                mech_ans = mech.get_answer(next_q["query"])
            if mech_ans["answer"] is None:
                break
            true_ans_list.append(next_q["true_answer"])
            mech_ans_list.append(mech_ans)
            next_q = strat_copy.next_query(mech_ans)
        eval_list.append({"true_ans_list": true_ans_list,
                          "mech_ans_list": mech_ans_list,
                          "samples_used": samples_used})
        if print_prog:
            val_elapsed = timeit.default_timer() - val_start_time
            print("Computation for mechanism " + mech.name + " done in %.2f seconds." % val_elapsed)
        gc.collect()
    return eval_list


def get_worst_case_bound(mech, n, beta, tau):
    """
    Returns the worst case bound, independent of the strategy, for mechanism mech using n samples.
    """
    save_path = hf.make_dirs(dir_path_list=["Saved_Results"])
    filename = os.path.join(save_path, "Worst_case_bounds_" + str(mech.name) + ".pickle")
    to_save_dict = {"n": n, "beta": beta, "tau": tau, "check_for_width": mech.check_for_width}
    to_save_key = tuple(OrderedDict(sorted(to_save_dict.items())).items())
    bound = hf.get_from_file(filename, to_save_key, log=False)
    if bound is None:
        mech.add_params(beta, tau)
        bound = mech.get_worst_case_bound({"n": n, "beta": beta}, tau)
        hf.write_to_file(filename, to_save_key, bound, log=False)
    return bound


def get_score_NTau(mech_eval):
    """
    The score for a mechanism for NTau method is the number of queries it is able to answer.
    """
    return len(mech_eval["mech_ans_list"])


def get_failure(mech_eval):
    mech_ans = mech_eval["mech_ans_list"]
    if len(mech_ans):
        return mech_ans[-1]["failures"]
    else:
        return 0


def performance_eval_actual(data_dict, strategy, mech_list, log=True):
    hf.log_line("Starting computations for strategy " + strategy.name, log)
    eval_list = []
    for mech in mech_list:
        val_start_time = timeit.default_timer()
        true_ans_list = []
        mech_ans_list = []
        mech.add_data(data_dict=data_dict)
        next_q = strategy.next_query()
        while next_q:
            mech_ans = mech.get_answer(next_q["query"])

            if len(mech_ans) == 0:
                break

            ask_next_q = True
            for i in range(len(mech_ans)):
                cur_mech_ans = mech_ans[i]
                cur_true_ans = next_q["true_answer"][i]
                if np.abs(cur_mech_ans["answer"] - cur_true_ans) > strategy.tau:
                    ask_next_q = False
                    break
                else:
                    mech_ans_list.append(cur_mech_ans)
                    true_ans_list.append(cur_true_ans)
            if ask_next_q:
                next_q = strategy.next_query(mech_ans)
            else:
                break

        eval_list.append({"true_ans_list": true_ans_list,
                          "mech_ans_list": mech_ans_list})
        val_elapsed = timeit.default_timer() - val_start_time
        hf.log_line("Computation for mechanism " + mech.name + " done in %.2f seconds." % val_elapsed, log)
        gc.collect()
    return eval_list


def performance_eval_NTau(data_dict, strategy, mech_list, log=False):
    hf.log_line("Starting computations for strategy " + strategy.name, log)
    eval_list = []
    for mech in mech_list:
        val_start_time = timeit.default_timer()
        true_ans_list = []
        mech_ans_list = []
        mech.add_data(data_dict=data_dict)
        mech.add_params(beta=strategy.beta, tau=strategy.tau)
        next_q = strategy.next_query()
        while next_q:
            mech_ans = mech.get_answer(next_q["query"])
            if mech_ans[0]["answer"] is None:
                break
            elif mech_ans[-1]["answer"] is None:
                mech_ans_list.extend(mech_ans[0:-1])
                true_ans_list.extend(next_q["true_answer"][0:len(mech_ans[0:-1])])
                break
            else:
                mech_ans_list.extend(mech_ans)
                true_ans_list.extend(next_q["true_answer"][0:len(mech_ans)])
                next_q = strategy.next_query(mech_ans)
        eval_list.append({"true_ans_list": true_ans_list,
                          "mech_ans_list": mech_ans_list})
        val_elapsed = timeit.default_timer() - val_start_time
        hf.log_line("Computation for mechanism " + mech.name + " done in %.2f seconds." % val_elapsed, log)
        gc.collect()
    return eval_list


def performance_eval_GnMC(data_dict, strategy, mech_gnmc, beta, tau, log=False):
    hf.log_line("Starting computations for strategy " + strategy.name, log)
    val_start_time = timeit.default_timer()
    true_ans_list = []
    mech_ans_list = []
    mech_gnmc.add_data(data_dict)
    mech_gnmc.add_params(beta=beta, tau=tau)
    next_q = strategy.next_query()
    while next_q:
        mech_ans = mech_gnmc.get_answer(next_q["query"])

        if mech_ans[0]["answer"] is None:
            break
        elif mech_ans[-1]["answer"] is None:
            mech_ans_list.extend(mech_ans[0:-1])
            true_ans_list.extend(next_q["true_answer"][0:len(mech_ans[0:-1])])
            break
        else:
            mech_ans_list.extend(mech_ans)
            true_ans_list.extend(next_q["true_answer"][0:len(mech_ans)])
            next_q = strategy.next_query(mech_ans)

    evl_dic = {"true_ans_list": true_ans_list,
               "mech_ans_list": mech_ans_list}
    hf.log_line("Number of questions answered by " + mech_gnmc.name + ": " + str(len(mech_ans_list)), log)
    val_elapsed = timeit.default_timer() - val_start_time
    hf.log_line("Computation for mechanism " + mech_gnmc.name + " done in %.2f seconds." % val_elapsed, log)
    gc.collect()
    return evl_dic


def check_for_tuning_gnmc(validation_data_name, strategy, guess_mech_name, guess_mech_params_dict,
                          check_mech_name_list, check_mech_params_dict_list, check_data_frac_lists,
                          max_err_lists=None, batch_failures=1, each_avg_trials=1, best_avg_trials=1,
                          log=False, use_gc_width=True, single_failure=False):
    if best_avg_trials == 0:
        return None, None
    num_check_mechs = len(check_mech_name_list)
    assert len(check_mech_params_dict_list) == num_check_mechs, \
        "Length of check_mech_name_list and check_mech_params_dict_list should be equal."
    for check_data_frac_list in check_data_frac_lists:
        assert len(check_data_frac_list) == num_check_mechs, \
            "Length of check_mech_name_list and each check_data_frac_list should be equal."
    if max_err_lists is None:
        assert num_check_mechs == 1, \
            "Length of check_mech_name_list should be 1 if max_err_lists is None."
    else:
        for max_err_list in max_err_lists:
            assert len(max_err_list) == num_check_mechs, \
                "Length of check_mech_name_list and each max_err_list should be equal."

    val_start_time = timeit.default_timer()
    guess_params_vals = []
    guess_params_keys = []
    if len(guess_mech_params_dict.keys()) > 0:
        for key in guess_mech_params_dict:
            guess_params_keys.append(key)
            guess_params_vals.append(guess_mech_params_dict[key])
    guess_mech_params_list = list(itertools.product(*guess_params_vals))
    check_params_keys_list = []
    check_params_vals_list = []
    for i in range(num_check_mechs):
        check_params_keys_list.append([])
        check_params_vals_list.append([])
        if len(check_mech_params_dict_list[i].keys()) > 0:
            for key in check_mech_params_dict_list[i]:
                check_params_keys_list[i].append(key)
                check_params_vals_list[i].append(check_mech_params_dict_list[i][key])
    check_mech_params_list = [list(itertools.product(*check_params_vals))
                              for check_params_vals in check_params_vals_list]
    check_mech_params_list = list(itertools.product(*check_mech_params_list))
    tot_vals = len(check_data_frac_lists) * len(guess_mech_params_list) * len(check_mech_params_list)
    if max_err_lists is None:
        max_err_lists = [None]
    else:
        tot_vals *= len(max_err_lists)
    save_path = hf.make_dirs(dir_path_list=["Saved_Results"])
    mech_name = str(guess_mech_name)
    for i in range(num_check_mechs):
        mech_name = mech_name + "_C" + str(i) + "_" + check_mech_name_list[i]
    if use_gc_width:
        filename = os.path.join(save_path, strategy.name + "_t_" + str(strategy.tau) + "_b_" + str(strategy.beta) +
                                "_" + mech_name + ".pickle")
    else:
        filename = os.path.join(save_path, strategy.name + "_t_" + str(strategy.tau) + "_b_" + str(strategy.beta) +
                                "_dumb_" + mech_name + ".pickle")

    prev_best_dict = {"each_avg_trials": each_avg_trials, "n": strategy.n, "use_mgf_width": use_gc_width,
                      "batch_failures": batch_failures, "single_failure": single_failure}
    best_params_key = tuple(OrderedDict(sorted(prev_best_dict.items())).items())
    best_params_dict = hf.get_from_file(filename, best_params_key, log=False)
    if best_params_dict is None:
        return None, None

    for guess_params in guess_mech_params_list:
        guess_params_dict = {guess_params_keys[i]: guess_params[i] for i in range(len(guess_params_keys))}
        for check_mech_params in check_mech_params_list:
            check_params_dict_list = []
            for i in range(num_check_mechs):
                check_params_dict = {check_params_keys_list[i][j]: check_mech_params[i][j]
                                     for j in range(len(check_params_keys_list[i]))}
                check_params_dict_list.append(check_params_dict)
            for check_data_frac_list in check_data_frac_lists:
                for max_err_list in max_err_lists:
                    to_save_dict = {"n": strategy.n,
                                    "each_avg_trials": each_avg_trials,
                                    "check_data_frac_list": tuple(check_data_frac_list),
                                    "max_err_list": None if max_err_list is None else tuple(max_err_list),
                                    "use_mgf_width": use_gc_width,
                                    "batch_failures": batch_failures,
                                    "single_failure": single_failure}
                    for gkey in guess_params_dict:
                        to_save_dict["guess_mech_" + gkey] = guess_params_dict[gkey]
                    for i in range(num_check_mechs):
                        for ckey in check_params_dict_list[i]:
                            to_save_dict["C" + str(i) + "_check_mech_" + ckey] = check_params_dict_list[i][ckey]
                    key = tuple(OrderedDict(sorted(to_save_dict.items())).items())
                    key_done_before = hf.get_from_file(filename, key, log=False)
                    if key_done_before is None:
                        return None, None

    _, best_params_result = check_for_prev_res_gnc(filename, strategy.n, validation_data_name,
                                                   best_params_dict, best_avg_trials, use_gc_width,
                                                   batch_failures, single_failure, num_check_mechs)
    if best_params_result is None:
        return best_params_dict, None
    else:
        val_elapsed = timeit.default_timer() - val_start_time
        pr_line = "Check for tuning done in %.2f seconds for (n=" % val_elapsed
        pr_line = pr_line + str(strategy.n) + ", data=" + str(validation_data_name) + ") for GnMC mechanism."
        hf.log_line(pr_line, log)
        hf.log_line(("Returning best_params: " + str(best_params_dict) + " with result: " + str(best_params_result)),
                    log)
        return best_params_dict, best_params_result


def check_for_tuning_mech(validation_data_name, strategy, mech_name, mech_params_dict, each_avg_trials=1,
                          best_avg_trials=1, log=False):
    if best_avg_trials == 0:
        return None, None

    val_start_time = timeit.default_timer()
    params_vals = []
    params_keys = []
    for key in mech_params_dict:
        params_keys.append(key)
        params_vals.append(mech_params_dict[key])

    mech_params_list = list(itertools.product(*params_vals))
    save_path = hf.make_dirs(dir_path_list=["Saved_Results"])
    filename = os.path.join(save_path, strategy.name + "_t_" + str(strategy.tau) + "_b_" + str(strategy.beta) +
                            "_" + str(mech_name) + ".pickle")
    prev_best_dict = {"each_avg_trials": each_avg_trials, "n": strategy.n}
    best_params_key = tuple(OrderedDict(sorted(prev_best_dict.items())).items())
    best_params_dict = hf.get_from_file(filename, best_params_key, log=False)
    if best_params_dict is None:
        return None, None
    for params in mech_params_list:
        params_dict = {params_keys[i]: params[i] for i in range(len(params_keys))}
        to_save_dict = copy.deepcopy(params_dict)
        to_save_dict["each_avg_trials"] = each_avg_trials
        to_save_dict["n"] = strategy.n
        key = tuple(OrderedDict(sorted(to_save_dict.items())).items())
        key_done_before = hf.get_from_file(filename, key, log=False)
        if key_done_before is None:
            return None, None

    _, best_params_result = check_for_prev_res_mech(filename, strategy.n, validation_data_name,
                                                    best_params_dict, best_avg_trials)
    if best_params_result is None:
        return best_params_dict, None
    else:
        val_elapsed = timeit.default_timer() - val_start_time
        pr_line = "Check for tuning done in %.2f seconds for (n=" % val_elapsed
        pr_line = (pr_line + str(strategy.n) + ", data=" + str(validation_data_name) + ") for mechanism " +
                   str(mech_name))
        hf.log_line(pr_line, log)
        hf.log_line(("Returning best_params: " + str(best_params_dict) + " with result: " + str(best_params_result)),
                    log)
        return best_params_dict, best_params_result


def tune_gnmc_for_strategy(data_dict, strategy, guess_mech_name, guess_mech_params_dict,
                           check_mech_name_list, check_mech_params_dict_list, check_data_frac_lists,
                           score_func, max_err_lists=None, batch_failures=1, each_avg_trials=1, best_avg_trials=1,
                           log=False, use_gc_width=True, single_failure=False, multiply_tau=None, save_res=True):
    if best_avg_trials > 0:
        assert "tuning" in data_dict and "validation" in data_dict, "Both tuning and validation data should be " \
                                                                    "present in data_dict."
    else:
        assert "tuning" in data_dict, "Tuning data should be present in data_dict."

    num_check_mechs = len(check_mech_name_list)
    assert len(check_mech_params_dict_list) == num_check_mechs, \
        "Length of check_mech_name_list and check_mech_params_dict_list should be equal."
    for check_data_frac_list in check_data_frac_lists:
        assert len(check_data_frac_list) == num_check_mechs, \
            "Length of check_mech_name_list and each check_data_frac_list should be equal."
    if max_err_lists is None:
        assert num_check_mechs == 1, \
            "Length of check_mech_name_list should be 1 if max_err_lists is None."
    else:
        for max_err_list in max_err_lists:
            assert len(max_err_list) == num_check_mechs, \
                "Length of check_mech_name_list and each max_err_list should be equal."

    val_start_time = timeit.default_timer()
    guess_params_vals = []
    guess_params_keys = []
    if len(guess_mech_params_dict.keys()) > 0:
        for key in guess_mech_params_dict:
            guess_params_keys.append(key)
            guess_params_vals.append(guess_mech_params_dict[key])
    guess_mech_params_list = list(itertools.product(*guess_params_vals))
    check_params_keys_list = []
    check_params_vals_list = []
    for i in range(num_check_mechs):
        check_params_keys_list.append([])
        check_params_vals_list.append([])
        if len(check_mech_params_dict_list[i].keys()) > 0:
            for key in check_mech_params_dict_list[i]:
                check_params_keys_list[i].append(key)
                check_params_vals_list[i].append(check_mech_params_dict_list[i][key])
    check_mech_params_list = [list(itertools.product(*check_params_vals))
                              for check_params_vals in check_params_vals_list]
    check_mech_params_list = list(itertools.product(*check_mech_params_list))
    tot_vals = len(check_data_frac_lists) * len(guess_mech_params_list) * len(check_mech_params_list)
    if max_err_lists is None:
        max_err_lists = [None]
    else:
        tot_vals *= len(max_err_lists)
    save_path = hf.make_dirs(dir_path_list=["Saved_Results"])
    mech_name = str(guess_mech_name)
    for i in range(num_check_mechs):
        mech_name = mech_name + "_C" + str(i) + "_" + check_mech_name_list[i]
    if use_gc_width:
        hf.log_line(("Tuning over " + str(tot_vals) + " values for (n=" + str(strategy.n) + ", data=" +
                     str(strategy.data_name) + ") for GnMC mechanism."), log)
        filename = os.path.join(save_path, strategy.name + "_t_" + str(strategy.tau) + "_b_" + str(strategy.beta) +
                                "_" + mech_name + ".pickle")
    else:
        hf.log_line(("Tuning over " + str(tot_vals) + " values for (n=" + str(strategy.n) + ", data=" +
                     str(strategy.data_name) + ") for DumbGnMC mechanism."), log)
        filename = os.path.join(save_path, strategy.name + "_t_" + str(strategy.tau) + "_b_" + str(strategy.beta) +
                                "_dumb_" + mech_name + ".pickle")

    strat_copy_val = copy.deepcopy(strategy)
    prev_best_dict = {"each_avg_trials": each_avg_trials, "n": strategy.n, "use_mgf_width": use_gc_width,
                      "batch_failures": batch_failures, "single_failure": single_failure}
    best_params_key = tuple(OrderedDict(sorted(prev_best_dict.items())).items())
    best_params_dict = hf.get_from_file(filename, best_params_key, log=False)
    if best_params_dict is None:
        best_score = -1
        complete_evl = False
    else:
        best_score = run_gnmc_for_strategy(
            data_dict["tuning"], strategy, guess_mech_name, check_mech_name_list, best_params_dict, score_func,
            use_gc_width, batch_failures=batch_failures, single_failure=single_failure, num_trials=each_avg_trials,
            filename=filename)["mean_score"]
        complete_evl = (best_score == strategy.q_max)

    for guess_params in guess_mech_params_list:
        guess_params_dict = {guess_params_keys[i]: guess_params[i] for i in range(len(guess_params_keys))}
        for check_mech_params in check_mech_params_list:
            check_params_dict_list = []
            for i in range(num_check_mechs):
                check_params_dict = {check_params_keys_list[i][j]: check_mech_params[i][j]
                                     for j in range(len(check_params_keys_list[i]))}
                check_params_dict_list.append(check_params_dict)
            for check_data_frac_list in check_data_frac_lists:
                for max_err_list in max_err_lists:
                    mech_params_dict = {"guess_mech_params": guess_params_dict,
                                        "check_mech_params_list": check_params_dict_list,
                                        "check_data_frac_list": check_data_frac_list,
                                        "max_err_list": max_err_list}
                    to_save_dict = {"n": strategy.n,
                                    "each_avg_trials": each_avg_trials,
                                    "check_data_frac_list": tuple(check_data_frac_list),
                                    "max_err_list": None if max_err_list is None else tuple(max_err_list),
                                    "use_mgf_width": use_gc_width,
                                    "batch_failures": batch_failures,
                                    "single_failure": single_failure}

                    for gkey in guess_params_dict:
                        to_save_dict["guess_mech_" + gkey] = guess_params_dict[gkey]
                    for i in range(num_check_mechs):
                        for ckey in check_params_dict_list[i]:
                            to_save_dict["C" + str(i) + "_check_mech_" + ckey] = check_params_dict_list[i][ckey]
                    if multiply_tau is not None:
                        for mkey in multiply_tau:
                            to_save_dict["multiply_tau" + mkey] = multiply_tau[mkey]
                    key = tuple(OrderedDict(sorted(to_save_dict.items())).items())
                    if complete_evl:
                        if save_res:
                            hf.write_to_file(filename, key, True, log=False)
                    else:
                        key_done_before = hf.get_from_file(filename, key, log=False)
                        if key_done_before is None:
                            score = run_gnmc_for_strategy(
                                data_dict["tuning"], strategy, guess_mech_name,  check_mech_name_list, mech_params_dict,
                                score_func, use_gc_width, batch_failures=batch_failures, single_failure=single_failure,
                                num_trials=each_avg_trials, filename=filename, multiply_tau=multiply_tau,
                                save_res=save_res)["mean_score"]
                            if save_res:
                                hf.write_to_file(filename, key, True, log=False)

                            if score > best_score:
                                best_score = score
                                best_params_dict = mech_params_dict
                                if save_res:
                                    hf.write_to_file(filename, best_params_key, best_params_dict, log=False)

                            if strategy.q_max == score:
                                complete_evl = True

    val_elapsed = timeit.default_timer() - val_start_time
    hf.log_line("Tuning done in %.2f seconds." % val_elapsed, log)
    hf.log_line("Best score: " + str(best_score), log)
    if best_params_dict is not None:
        for key in best_params_dict["guess_mech_params"]:
            check_if_appr_tuning_grid(key, best_params_dict["guess_mech_params"][key],
                                         guess_mech_params_dict[key],
                                         "guess", log=log)

        for i in range(num_check_mechs):
            for key in best_params_dict["check_mech_params_list"][i]:
                check_if_appr_tuning_grid(key, best_params_dict["check_mech_params_list"][i][key],
                                             check_mech_params_dict_list[i][key],
                                             "C" + str(i) + "check", log=log)

        check_if_appr_tuning_grid("check_data_frac_list", best_params_dict["check_data_frac_list"],
                                     check_data_frac_lists, log=log)

    if best_avg_trials > 0:
        val_start_time = timeit.default_timer()
        best_params_result = run_gnmc_for_strategy(
            data_dict["validation"], strat_copy_val, guess_mech_name, check_mech_name_list, best_params_dict,
            score_func, use_gc_width, batch_failures=batch_failures, single_failure=single_failure,
            num_trials=best_avg_trials, filename=filename)
        val_elapsed = timeit.default_timer() - val_start_time
        hf.log_line("Validation done in %.2f seconds." % val_elapsed, log)
    else:
        best_params_result = {"max_score": best_score}
    hf.log_line(("Returning best_params: " + str(best_params_dict) + " with result: " + str(best_params_result)),
                log)
    return best_params_dict, best_params_result


def tune_mech_for_strategy(data_dict, eval_func, strategy, mech_name, mech_params_dict, score_func,
                           each_avg_trials=1, best_avg_trials=1, log=False):
    if best_avg_trials > 0:
        assert "tuning" in data_dict and "validation" in data_dict, "Both tuning and validation data should be " \
                                                                    "present in data_dict."
    else:
        assert "tuning" in data_dict, "Tuning data should be present in data_dict."
    val_start_time = timeit.default_timer()
    params_vals = []
    params_keys = []
    for key in mech_params_dict:
        params_keys.append(key)
        params_vals.append(mech_params_dict[key])

    mech_params_list = list(itertools.product(*params_vals))
    hf.log_line("Tuning over " + str(len(mech_params_list)) + " points for (n=" + str(strategy.n) + ", data=" +
                str(strategy.data_name) + ") for mechanism " + str(mech_name), log)
    strat_copy_val = copy.deepcopy(strategy)
    save_path = hf.make_dirs(dir_path_list=["Saved_Results"])
    filename = os.path.join(save_path, strategy.name + "_t_" + str(strategy.tau) + "_b_" + str(strategy.beta) +
                            "_" + str(mech_name) + ".pickle")
    prev_best_dict = {"each_avg_trials": each_avg_trials, "n": strategy.n}
    best_params_key = tuple(OrderedDict(sorted(prev_best_dict.items())).items())
    best_params_dict = hf.get_from_file(filename, best_params_key, log=False)
    if best_params_dict is None:
        best_score = -1
        best_params_dict = {params_keys[i]: mech_params_list[0][i] for i in range(len(params_keys))}
    else:
        best_score = run_mech_for_strategy(data_dict["tuning"], eval_func, strategy, mech_name,
                                           best_params_dict, score_func, num_trials=each_avg_trials,
                                           filename=filename)["mean_score"]
    for params in mech_params_list:
        params_dict = {params_keys[i]: params[i] for i in range(len(params_keys))}
        to_save_dict = copy.deepcopy(params_dict)
        to_save_dict["each_avg_trials"] = each_avg_trials
        to_save_dict["n"] = strategy.n
        key = tuple(OrderedDict(sorted(to_save_dict.items())).items())
        key_done_before = hf.get_from_file(filename, key, log=False)
        if key_done_before is None:
            score = run_mech_for_strategy(data_dict["tuning"], eval_func, strategy, mech_name, params_dict,
                                          score_func, num_trials=each_avg_trials, filename=filename)["mean_score"]
            hf.write_to_file(filename, key, True, log=False)
            if score > best_score:
                best_score = score
                best_params_dict = params_dict
                hf.write_to_file(filename, best_params_key, best_params_dict, log=False)
    val_elapsed = timeit.default_timer() - val_start_time
    hf.log_line("Tuning done in %.2f seconds." % val_elapsed, log)
    hf.log_line("Best score: " + str(best_score), log)
    if best_params_dict is not None:
        for key in best_params_dict:
            check_if_appr_tuning_grid(key, best_params_dict[key],
                                         mech_params_dict[key], log=log)

    if best_avg_trials > 0:
        val_start_time = timeit.default_timer()
        best_params_result = run_mech_for_strategy(data_dict["validation"], eval_func, strat_copy_val,
                                                   mech_name, best_params_dict, score_func,
                                                   num_trials=best_avg_trials, filename=filename)
        val_elapsed = timeit.default_timer() - val_start_time
        hf.log_line("Validation done in %.2f seconds." % val_elapsed, log)
    else:
        best_params_result = {"max_score": best_score}
    hf.log_line(("Returning best_params: " + str(best_params_dict) + " with result: " + str(best_params_result)),
                log)
    return best_params_dict, best_params_result


def check_for_prev_res_gnc(filename, n, data_name, mech_params_dict, num_trials, use_gc_width, batch_failures,
                           single_failure, num_check_mechs):
    to_save_dict = {"data_name": data_name,
                    "n": n,
                    "num_trials": num_trials,
                    "check_data_frac_list": tuple(mech_params_dict["check_data_frac_list"]),
                    "max_err_list": (None if mech_params_dict["max_err_list"] is None
                                     else tuple(mech_params_dict["max_err_list"])),
                    "use_mgf_width": use_gc_width,
                    "batch_failures": batch_failures,
                    "single_failure": single_failure}
    for gkey in mech_params_dict["guess_mech_params"]:
        to_save_dict["guess_mech_" + gkey] = mech_params_dict["guess_mech_params"][gkey]
    for i in range(num_check_mechs):
        for ckey in mech_params_dict["check_mech_params_list"][i]:
            to_save_dict["C" + str(i) + "_check_mech_" + ckey] = (
                mech_params_dict["check_mech_params_list"][i][ckey])
    key = tuple(OrderedDict(sorted(to_save_dict.items())).items())
    return key, hf.get_from_file(filename, key, log=False)


def check_for_prev_res_mech(filename, n, data_name, mech_params_dict, num_trials):
    to_save_dict = copy.deepcopy(mech_params_dict)
    to_save_dict["num_trials"] = num_trials
    to_save_dict["n"] = n
    to_save_dict["data_name"] = data_name
    key = tuple(OrderedDict(sorted(to_save_dict.items())).items())
    return key, hf.get_from_file(filename, key, log=False)


def run_gnmc_for_strategy(data_dict, strategy, guess_mech_name, check_mech_name_list, mech_params_dict, score_func,
                          use_gc_width=False, batch_failures=1, num_trials=1, filename=None, single_failure=False,
                          multiply_tau=None, save_res=True):
    num_check_mechs = len(check_mech_name_list)
    if ("name" in data_dict and data_dict["name"].startswith("validation") and num_check_mechs == 1
            and not single_failure):
        validating = True
    else:
        validating = False
    mech_params_result = None
    key = None
    if mech_params_dict is None:
        mech_params_result = {"scores": [0] * num_trials, "mean_score": 0.0}
    else:
        prev_res_found = False
        if "name" in data_dict and data_dict["name"] is not None and filename is not None:
            key, mech_params_result = check_for_prev_res_gnc(filename, strategy.n, data_dict["name"],
                                                             mech_params_dict, num_trials, use_gc_width,
                                                             batch_failures, single_failure, num_check_mechs)

            if mech_params_result is not None:
                prev_res_found = True

        if not prev_res_found:
            mech_params_scores = []
            mech_params_failures = None

            if validating:
                mech_params_failures = []

            for i in range(num_trials):
                mech_gnmc = mechs.Guess_and_Check_Mechanism(
                    get_mech_initializer(guess_mech_name)(**mech_params_dict["guess_mech_params"]),
                    [get_mech_initializer(check_mech_name_list[i])(
                        **mech_params_dict["check_mech_params_list"][i])
                        for i in range(len(check_mech_name_list))],
                    mech_params_dict["check_data_frac_list"],
                    use_mgf_width=use_gc_width, max_err_list=mech_params_dict["max_err_list"],
                    batch_failures=batch_failures, single_failure=single_failure, multiply_tau=multiply_tau)
                if num_trials > 1:
                    if "name" in data_dict:
                        data_dict_upd = {"data": data_dict["data"], "name": str(i) + data_dict["name"]}
                    else:
                        data_dict_upd = {"data": data_dict["data"], "name": str(i)}
                else:
                    data_dict_upd = data_dict
                evl = performance_eval_GnMC(data_dict_upd, copy.deepcopy(strategy), mech_gnmc, log=False)
                cur_score = score_func(evl)
                mech_params_scores.append(cur_score)
                if validating:
                    cur_failure = get_failure(evl)
                    mech_params_failures.append(cur_failure)
            mean_score = np.mean(mech_params_scores)
            mech_params_result = {"scores": mech_params_scores, "mean_score": mean_score}
            if validating:
                mech_params_result["failures"] = mech_params_failures
            if strategy.data_name is not None and save_res:
                hf.write_to_file(filename, key, mech_params_result, log=False)
    return mech_params_result


def run_mech_for_strategy(data_dict, eval_func, strategy, mech_name, mech_params_dict, score_func,
                          num_trials=1, filename=None):
    mech_params_result = None
    key = None
    if mech_params_dict is None:
        mech_params_result = {"scores": [0] * num_trials, "mean_score": 0.0}
    else:
        prev_res_found = False
        if "name" in data_dict and data_dict["name"] is not None and filename is not None:
            key, mech_params_result = check_for_prev_res_mech(filename, strategy.n, data_dict["name"],
                                                              mech_params_dict, num_trials)
            if mech_params_result is not None:
                prev_res_found = True

        if not prev_res_found:
            mech_params_scores = []
            for i in range(num_trials):
                if num_trials > 1:
                    if "name" in data_dict:
                        data_dict_upd = {"data": data_dict["data"], "name": str(i) + data_dict["name"]}
                    else:
                        data_dict_upd = {"data": data_dict["data"], "name": str(i)}
                else:
                    data_dict_upd = data_dict
                evl = eval_func(data_dict_upd, copy.deepcopy(strategy),
                                [get_mech_initializer(mech_name)(**mech_params_dict)],
                                log=False)[0]
                cur_score = score_func(evl)
                mech_params_scores.append(cur_score)
            mean_score = np.mean(mech_params_scores)
            mech_params_result = {"scores": mech_params_scores, "mean_score": mean_score}
            if strategy.data_name is not None:
                hf.write_to_file(filename, key, mech_params_result, log=False)
    return mech_params_result


def check_if_tuning_required(val_data_str, tune_mech_func, tune_mech_params_dict, strategy):
    best_params_dict = None
    best_result = None
    if (tune_mech_func == tune_mech_for_strategy and "mech_name" in tune_mech_params_dict and
            "mech_params_dict" in tune_mech_params_dict):
        mech_name = tune_mech_params_dict["mech_name"]
        mech_params_dict = tune_mech_params_dict["mech_params_dict"]
        each_avg_trials = (tune_mech_params_dict["each_avg_trials"] if "each_avg_trials" in tune_mech_params_dict
                           else 1)
        best_avg_trials = (tune_mech_params_dict["best_avg_trials"] if "best_avg_trials" in tune_mech_params_dict
                           else 1)
        log = tune_mech_params_dict["log"] if "log" in tune_mech_params_dict else False
        best_params_dict, best_result = check_for_tuning_mech(val_data_str, strategy, mech_name, mech_params_dict,
                                                              each_avg_trials=each_avg_trials,
                                                              best_avg_trials=best_avg_trials, log=log)
        if best_result is None and best_params_dict is not None:
            val_start_time = timeit.default_timer()
            strat_copy_val = copy.deepcopy(strategy)
            save_path = hf.make_dirs(dir_path_list=["Saved_Results"])
            filename = os.path.join(save_path,
                                    strategy.name + "_t_" + str(strategy.tau) + "_b_" + str(strategy.beta) +
                                    "_" + str(mech_name) + ".pickle")
            best_result = run_mech_for_strategy(
                data_dict={"name": val_data_str, "data": strat_copy_val.gen_data(val_data_str)},
                mech_params_dict=best_params_dict, strategy=strat_copy_val,  num_trials=best_avg_trials,
                mech_name=mech_name, filename=filename, eval_func=tune_mech_params_dict["eval_func"],
                score_func=tune_mech_params_dict["score_func"])
            val_elapsed = timeit.default_timer() - val_start_time
            hf.log_line("Tuning not required for (n=" + str(strategy.n) + ", data=" +
                        str(strategy.data_name) + ") for mechanism " + str(mech_name), log)
            hf.log_line(
                ("Returning best_params: " + str(best_params_dict) + " with result: " + str(best_result) +
                 " after validation done in %.2f seconds." % val_elapsed), log)
    elif (tune_mech_func == tune_gnmc_for_strategy and "guess_mech_name" in tune_mech_params_dict and
          "guess_mech_params_dict" in tune_mech_params_dict and "check_mech_name_list" in tune_mech_params_dict and
          "check_mech_params_dict_list" in tune_mech_params_dict and "check_data_frac_lists" in tune_mech_params_dict):
        guess_mech_name = tune_mech_params_dict["guess_mech_name"]
        guess_mech_params_dict = tune_mech_params_dict["guess_mech_params_dict"]
        check_mech_name_list = tune_mech_params_dict["check_mech_name_list"]
        check_mech_params_dict_list = tune_mech_params_dict["check_mech_params_dict_list"]
        check_data_frac_lists = tune_mech_params_dict["check_data_frac_lists"]
        max_err_lists = (tune_mech_params_dict["max_err_lists"] if "max_err_lists" in tune_mech_params_dict
                         else None)
        batch_failures = (tune_mech_params_dict["batch_failures"] if "batch_failures" in tune_mech_params_dict
                          else 1)
        each_avg_trials = (tune_mech_params_dict["each_avg_trials"] if "each_avg_trials" in tune_mech_params_dict
                           else 1)
        best_avg_trials = (tune_mech_params_dict["best_avg_trials"] if "best_avg_trials" in tune_mech_params_dict
                           else 1)
        log = tune_mech_params_dict["log"] if "log" in tune_mech_params_dict else False
        use_gc_width = (tune_mech_params_dict["use_mgf_width"] if "use_mgf_width" in tune_mech_params_dict
                        else True)
        single_failure = (tune_mech_params_dict["single_failure"] if "single_failure" in tune_mech_params_dict
                          else False)
        best_params_dict, best_result = check_for_tuning_gnmc(val_data_str, strategy, guess_mech_name,
                                                              guess_mech_params_dict, check_mech_name_list,
                                                              check_mech_params_dict_list, check_data_frac_lists,
                                                              max_err_lists=max_err_lists,
                                                              batch_failures=batch_failures,
                                                              each_avg_trials=each_avg_trials,
                                                              best_avg_trials=best_avg_trials,
                                                              log=log, use_gc_width=use_gc_width,
                                                              single_failure=single_failure)
        if best_result is None and best_params_dict is not None:
            val_start_time = timeit.default_timer()
            strat_copy_val = copy.deepcopy(strategy)
            num_check_mechs = len(check_mech_name_list)
            save_path = hf.make_dirs(dir_path_list=["Saved_Results"])
            mech_name = str(guess_mech_name)
            for i in range(num_check_mechs):
                mech_name = mech_name + "_C" + str(i) + "_" + check_mech_name_list[i]
            if use_gc_width:
                filename = os.path.join(save_path,
                                        strategy.name + "_t_" + str(strategy.tau) + "_b_" + str(strategy.beta) +
                                        "_" + mech_name + ".pickle")
            else:
                filename = os.path.join(save_path,
                                        strategy.name + "_t_" + str(strategy.tau) + "_b_" + str(strategy.beta) +
                                        "_dumb_" + mech_name + ".pickle")
            best_result = run_gnmc_for_strategy(
                {"name": val_data_str, "data": strat_copy_val.gen_data(val_data_str)},
                strat_copy_val, guess_mech_name, check_mech_name_list, best_params_dict,
                score_func=tune_mech_params_dict["score_func"], use_gc_width=use_gc_width,
                batch_failures=batch_failures, single_failure=single_failure,
                num_trials=best_avg_trials, filename=filename)
            val_elapsed = timeit.default_timer() - val_start_time
            hf.log_line("Tuning not required for (n=" + str(strategy.n) + ", data=" +
                        str(val_data_str) + ") for mechanism " + str(mech_name), log)
            hf.log_line(
                ("Returning best_params: " + str(best_params_dict) + " with result: " + str(best_result) +
                 " after validation done in %.2f seconds." % val_elapsed), log)
    return best_params_dict, best_result


def compute_plot_for_mech(n_list, beta, tau, compute_val_func, compute_val_func_params_dict):
    for n in n_list:
        best_value_gotten = compute_val_func(n=n, beta=beta, tau=tau, **compute_val_func_params_dict)
        if best_value_gotten:
            break


def compute_val_adaptive_mech(n, beta, tau, strategy_func, strategy_params_dict, tune_mech_func, tune_mech_params_dict,
                              num_datasets=1):
    strategy = strategy_func(n=n, beta=beta, tau=tau, **strategy_params_dict)
    scores = []
    cur_mean_score = 0.0
    for i in range(num_datasets):
        val_data_str = "validation" + str(i)
        _, cur_result = check_if_tuning_required(val_data_str, tune_mech_func, tune_mech_params_dict,
                                                 strategy)
        if cur_result is None:
            tun_data_str = "tuning" + str(i)
            strat_copy = copy.deepcopy(strategy)
            strat_copy_val = copy.deepcopy(strategy)
            data_dict = {"tuning": {"name": tun_data_str, "data": strat_copy.gen_data(tun_data_str)},
                         "validation": {"name": val_data_str, "data": strat_copy_val.gen_data(val_data_str)}}
            _, cur_result = tune_mech_func(data_dict=data_dict, strategy=strat_copy, **tune_mech_params_dict)
        cur_mean_score += cur_result["mean_score"]
        scores.extend(cur_result["scores"])
    overall_mean_score = cur_mean_score / num_datasets
    if overall_mean_score == strategy.q_max:
        return True
    else:
        return False


def get_best_res_gnmc(validation_data_name, strategy, guess_mech_name, check_mech_name_list, batch_failures=1,
                      each_avg_trials=1, best_avg_trials=1, log=False, use_gc_width=True, single_failure=False):
    num_check_mechs = len(check_mech_name_list)
    val_start_time = timeit.default_timer()
    save_path = hf.make_dirs(dir_path_list=["Saved_Results"])
    mech_name = str(guess_mech_name)
    for i in range(num_check_mechs):
        mech_name = mech_name + "_C" + str(i) + "_" + check_mech_name_list[i]
    if use_gc_width:
        filename = os.path.join(save_path, strategy.name + "_t_" + str(strategy.tau) + "_b_" + str(strategy.beta) +
                                "_" + mech_name + ".pickle")
    else:
        filename = os.path.join(save_path, strategy.name + "_t_" + str(strategy.tau) + "_b_" + str(strategy.beta) +
                                "_dumb_" + mech_name + ".pickle")
    prev_best_dict = {"each_avg_trials": each_avg_trials, "n": strategy.n, "use_gc_width": use_gc_width,
                      "batch_failures": batch_failures, "single_failure": single_failure}
    best_params_key = tuple(OrderedDict(sorted(prev_best_dict.items())).items())
    best_params_dict = hf.get_from_file(filename, best_params_key, log=False)
    if best_params_dict is None:
        return None, None

    _, best_params_result = check_for_prev_res_gnc(filename, strategy.n, validation_data_name,
                                                   best_params_dict, best_avg_trials, use_gc_width,
                                                   batch_failures, single_failure, num_check_mechs)
    if best_params_result is None:
        return best_params_dict, None
    else:
        val_elapsed = timeit.default_timer() - val_start_time
        pr_line = "Best result returned in %.2f seconds for (n=" % val_elapsed
        pr_line = pr_line + str(strategy.n) + ", data=" + str(validation_data_name) + ") for GnMC mechanism."
        hf.log_line(pr_line, log)
        hf.log_line(("Returning best_params: " + str(best_params_dict) + " with result: " + str(best_params_result)),
                    log)
        return best_params_dict, best_params_result


def get_best_res_mech(validation_data_name, strategy, mech_name, each_avg_trials=1, best_avg_trials=1, log=False):
    val_start_time = timeit.default_timer()
    save_path = hf.make_dirs(dir_path_list=["Saved_Results"])
    filename = os.path.join(save_path, strategy.name + "_t_" + str(strategy.tau) + "_b_" + str(strategy.beta) +
                            "_" + str(mech_name) + ".pickle")
    prev_best_dict = {"each_avg_trials": each_avg_trials, "n": strategy.n}
    best_params_key = tuple(OrderedDict(sorted(prev_best_dict.items())).items())
    best_params_dict = hf.get_from_file(filename, best_params_key, log=False)
    if best_params_dict is None:
        return None, None
    _, best_params_result = check_for_prev_res_mech(filename, strategy.n, validation_data_name,
                                                    best_params_dict, best_avg_trials)
    if best_params_result is None:
        return best_params_dict, None
    else:
        val_elapsed = timeit.default_timer() - val_start_time
        pr_line = "Best result returned in %.2f seconds for (n=" % val_elapsed
        pr_line = (pr_line + str(strategy.n) + ", data=" + str(validation_data_name) + ") for mechanism " +
                   str(mech_name))
        hf.log_line(pr_line, log)
        hf.log_line(("Returning best_params: " + str(best_params_dict) + " with result: " + str(best_params_result)),
                    log)
        return best_params_dict, best_params_result


def get_plot_for_mech(plot_label, n_list, beta, tau, get_val_func, get_val_func_params_dict, get_error_bars=False,
                      ls=None, color=None, lw=None):
    plot_dict = {"plot_label": plot_label, "x_vals": [], "y_vals": []}
    if get_error_bars:
        plot_dict["error_bars"] = [[], []]
    if ls:
        plot_dict["ls"] = ls
    if color:
        plot_dict["color"] = color
    if lw:
        plot_dict["lw"] = lw
    results = []

    best_value_gotten = False
    for n in n_list:
        if best_value_gotten:
            result = get_val_func(n=n, beta=beta, tau=tau, return_best_possible=best_value_gotten,
                                  **get_val_func_params_dict)
        else:
            result = get_val_func(n=n, beta=beta, tau=tau, **get_val_func_params_dict)
            if result is None:
                return None
            if isinstance(result, dict) and "best_possible_result" in result and result["best_possible_result"]:
                best_value_gotten = True
        results.append(result)

    if get_error_bars:
        averages = [results[i]["mean_score"] for i in range(len(results))]
        std_devs = [np.std(results[i]["scores"]) for i in range(len(results))]
        for i in range(len(n_list)):
            if averages[i] >= 1:
                plot_dict["x_vals"].append(n_list[i])
                plot_dict["y_vals"].append(averages[i])
                for j in range(2):
                    plot_dict["error_bars"][j].append((std_devs[i]/2))
    else:
        if isinstance(results[0], dict):
            for i in range(len(n_list)):
                if results[i]["mean_score"] >= 1:
                    plot_dict["x_vals"].append(n_list[i])
                    plot_dict["y_vals"].append(results[i]["mean_score"])
        else:
            plot_dict["y_vals"] = results
            plot_dict["x_vals"] = n_list
    return plot_dict


def get_val_adaptive_mech(n, beta, tau, strategy_func, strategy_params_dict, get_best_res_func, get_best_res_func_dict,
                          num_datasets=1, return_best_possible=False):
    strategy = strategy_func(n=n, beta=beta, tau=tau, **strategy_params_dict)
    if return_best_possible:
        return {"scores": [strategy.q_max], "mean_score": strategy.q_max}
    else:
        scores = []
        cur_mean_score = 0.0
        for i in range(num_datasets):
            val_data_str = "validation" + str(i)
            _, stored_result = get_best_res_func(val_data_str, strategy, **get_best_res_func_dict)
            if stored_result is None:
                return None
            cur_mean_score += stored_result["mean_score"]
            scores.extend(stored_result["scores"])
        overall_mean_score = cur_mean_score / num_datasets
        best_result = {"scores": scores, "mean_score": overall_mean_score}
        if overall_mean_score == strategy.q_max:
            best_result["best_possible_result"] = True
        return best_result


def get_baseline(gamma_list, n, beta, tau):
    mech = mechs.Mechanism()
    mech.add_params(beta, tau)
    ds_q = get_worst_case_bound(mech, n, beta, tau)
    best_disc_q = mechs.discretize_get_best_q(gamma_list, n, beta, tau)
    return max(best_disc_q, ds_q)


def make_plot(labels, plot_list, save_name=None, **kwargs):
    """
    Function to save a figure containing plots plot_list at save_name, given axis labels and
    other optional arguments.
    """
    plt.rc('font', size=18)
    y_font_size = kwargs["y_font_size"] if "y_font_size" in kwargs else 18
    if "title" in kwargs and kwargs["title"]:
        plt.title(kwargs["title"])
    plt.xlabel(labels["x_label"], fontsize=18)
    plt.ylabel(labels["y_label"], fontsize=y_font_size)
    if "num_colors" in kwargs and kwargs["num_colors"]:
        plt.gca().set_prop_cycle(plt.cycler('color', plt.cm.jet(np.linspace(0, 1, kwargs["num_colors"]))))
    for plot_l in plot_list:
        ls = plot_l["ls"] if "ls" in plot_l else None
        lw = plot_l["lw"] if "lw" in plot_l else None
        color = plot_l["color"] if "color" in plot_l else None
        if "error_bars" in plot_l:
            plt.errorbar(plot_l["x_vals"], plot_l["y_vals"], yerr=plot_l["error_bars"],
                         label=plot_l["plot_label"], ls=ls, uplims=True, lolims=True, color=color, linewidth=lw)
        else:
            plt.plot(plot_l["x_vals"], plot_l["y_vals"], label=plot_l["plot_label"], ls=ls, color=color, linewidth=lw)
    plt.tick_params(labelsize=20)
    if "x_log" in kwargs and kwargs["x_log"]:
        plt.xscale('log')
    if "x_min" in kwargs and kwargs["x_min"] is not None:
        plt.xlim(xmin=kwargs["x_min"])
    if "x_max" in kwargs and kwargs["x_max"] is not None:
        plt.xlim(xmax=kwargs["x_max"])
    if "y_log" in kwargs and kwargs["y_log"]:
        plt.yscale('log', nonposy="clip")
    if "y_min" in kwargs and kwargs["y_min"] is not None:
        plt.ylim(ymin=kwargs["y_min"])
    if "y_max" in kwargs and kwargs["y_max"] is not None:
        plt.ylim(ymax=kwargs["y_max"])
    if "legend" in kwargs and kwargs["legend"]:
        if "legend_fontsize" in kwargs and kwargs["legend_fontsize"]:
            legend_fontsize = kwargs["legend_fontsize"]
        else:
            legend_fontsize = 17
        if "legend_loc" in kwargs:
            legend_loc = kwargs["legend_loc"]
        else:
            legend_loc = 'best'
        plt.legend(loc=legend_loc, fontsize=legend_fontsize)
    if "inv_x_axis" in kwargs and kwargs["inv_x_axis"]:
        ax = plt.gca()
        ax.invert_xaxis()
    if "inv_y_axis" in kwargs and kwargs["inv_y_axis"]:
        ax = plt.gca()
        ax.invert_yaxis()
    if save_name is None:
        plt.show()
    else:
        plt.savefig(save_name, bbox_inches='tight')
    plt.clf()

    if "separate_legend" in kwargs and kwargs["separate_legend"]:
        plt.rc('font', size=15)
        fig = plt.figure()
        ax = fig.add_subplot(111)
        if "num_colors" in kwargs:
            plt.gca().set_prop_cycle(plt.cycler('color', plt.cm.jet(np.linspace(0, 1, kwargs["num_colors"]))))
        lines = []
        labels = []
        for plot_l in plot_list:
            ls = plot_l["ls"] if "ls" in plot_l else None
            lw = plot_l["lw"] if "lw" in plot_l else None
            color = plot_l["color"] if "color" in plot_l else None
            if "error_bars" in plot_l:
                lines.append(tuple(ax.errorbar(plot_l["x_vals"], plot_l["y_vals"], yerr=plot_l["error_bars"],
                                               label=plot_l["plot_label"], ls=ls, uplims=True, lolims=True,
                                               color=color, linewidth=lw)))
            else:
                lines.append(tuple(ax.plot(plot_l["x_vals"], plot_l["y_vals"], label=plot_l["plot_label"], ls=ls,
                                           color=color, linewidth=lw)))

            labels.append(plot_l["plot_label"])
        fig_legend = plt.figure()
        fig_legend.legend(lines, labels, loc='center', frameon=False)
        plt.close(fig)
        if "separate_legend_save_name" in kwargs and kwargs["separate_legend_save_name"]:
            plt.savefig(kwargs["separate_legend_save_name"])
        else:
            plt.axis('off')
            plt.show()
        plt.clf()


def get_noised_value(val, sigma, noise_type="Gaussian", **kwargs):
    """
    Add 0-mean Gaussian/Laplace noise with parameter range_val * sigma to val, and return answer
    (truncated in [val_min, val_max], if indicated). range_val = val_max - val_min, and (val_max,val_min)=(1,0)
    by default.
    """
    assert noise_type in ["Gaussian", "Laplace"]
    val_min = kwargs["val_min"] if "val_min" in kwargs and kwargs["val_min"] else 0.0
    val_max = kwargs["val_max"] if "val_max" in kwargs and kwargs["val_max"] else 1.0
    if noise_type == "Gaussian":
        noise_to_add = np.random.normal(0, scale=(val_max - val_min)*sigma)
    else:
        noise_to_add = np.random.laplace(0, (val_max - val_min)*sigma)
    ret_val = val + noise_to_add
    if "truncate" in kwargs and kwargs["truncate"]:
        ret_val = min(val_max, max(val_min, ret_val))
    return ret_val


def get_corr(x, y):
    """
    Get correlation between two vectors x and y, each element having values in [-1, 1].
    """
    return np.dot(x, y) / len(y)


def get_acc(x, y):
    """
    Get the proportion, in [0,1], of the matching elements between y, and the predictions in {-1,1} made
    by the sign of each element of x.
    """
    pred_x = np.array((np.sign((np.sign(x) + 1)) * 2) - 1)  # to avoid predicting 0
    return np.count_nonzero(pred_x == y) / len(x)


def update_via_opt_query(corr, x):
    """
    Given the correlation corr between feature x and the label, return the part, corresponding to x, of the
    optimal adaptive query in the two-round strategy.
    """
    weight = max(-1 + 1e-15, min(1 - 1e-15, corr))  # to avoid errors in log computation
    return x * np.log((1.0 + weight) / (1 - weight))


def get_equal_spaced_points(low_order, high_order, points_per_order, conv_to_int=True):
    points = [pow(10, low_order)]
    for i in range(low_order + 1, high_order + 1):
        points.extend(np.linspace(pow(10, i - 1), pow(10, i), points_per_order + 1)[1:])
    if conv_to_int:
        points = [int(np.floor(point)) for point in points]
    return points


def check_if_appr_tuning_grid(key, best_point, grid, mech_name="", log=False):
    if len(grid) > 1:
        if best_point == grid[0]:
            if len(mech_name) > 0:
                hf.log_line(("CONSIDER including smaller values for " + str(key) + " in tuning grid for " +
                             mech_name + " mechanism."), log)
            else:
                hf.log_line("CONSIDER including smaller values in tuning grid for " + str(key) + ".", log)
        elif best_point == grid[-1]:
            if len(mech_name) > 0:
                hf.log_line(("CONSIDER including larger values for " + str(key) + " in tuning grid for " +
                          mech_name + " mechanism."), log)
            else:
                hf.log_line("CONSIDER including larger values in tuning grid for " + str(key) + ".", log)


def get_err_plot_NTau(evl):
    max_err = 0.0
    y_vals = []
    for i in range(len(evl["mech_ans_list"])):
        max_err = max(max_err, np.abs(evl["mech_ans_list"][i]["answer"] - evl["true_ans_list"][i]))
        y_vals.append(max_err)
    return y_vals


def get_mech_initializer(name):
    """
    Returns the initializer of a mechanism given its name.
    :param name: name of the mechanism
    :returns: initializer for input mechanism name.
    """
    if name in {"Naive Data Split", "Empirical"}:
        return mechs.Mechanism
    elif name in {"Gauss", "Actual Gauss"}:
        return mechs.Gaussian_Mechanism
    elif name in {"Noisy Thresh", "Thresh", "Actual Thresh"}:
        return mechs.Thresholdout_Mechanism
    else:
        return None

==> AISTATS Submission/Supplementary material/Code/analyst_script.py <==
# -*- coding: utf-8 -*-

import analyst_funcs as af
from collections import OrderedDict
import copy
import cw_funcs as cw
import helper_funcs as hf
import mechanisms as mechs
import numpy as np
import os
import strategies as strats


# Given n and tau, plot only existing bounds and data splitting
def plot_only_non_ada_mechs_n_tau(n_low_order, n_high_order, n_points_per_order, beta_list, tau,
                                  include_mech_list, plot_title=None, separate_legend=False, **kwargs):
    n_list = af.get_equal_spaced_points(low_order=n_low_order, high_order=n_high_order,
                                        points_per_order=n_points_per_order)

    plot_list = []
    for beta in beta_list:
        if beta <= 0.005 or len(beta_list) == 1:
            ls = "--"
        else:
            ls = None

        if "Baseline" in include_mech_list:
            plot_label = "Baseline"
            if len(beta_list) > 1:
                plot_label = plot_label + ", " + r'$\beta$' + "=" + str(beta)
            gamma_arr = []
            for i in range(6, 0, -1):
                gamma_arr.extend(np.linspace(pow(10, -1 * i), pow(10, -1 * (i - 1)), 10))
            plot_list.append(af.get_plot_for_mech(plot_label, n_list, beta, tau, af.get_baseline,
                                                  {"gamma_list": gamma_arr}, lw=5.0))

        gauss = mechs.Gaussian_Mechanism(sigma=-1.0)
        if "CDP+Monitor+RZ" in include_mech_list:
            plot_label = "CDP+Monitor+RZ"
            if len(beta_list) > 1:
                plot_label = plot_label + ", " + r'$\beta$' + "=" + str(beta)
            gauss.add_params(beta, tau, check_for_width=cw.conf_width_RZ_new)
            plot_list.append(af.get_plot_for_mech(
                plot_label, n_list, beta, tau, af.get_worst_case_bound,
                {"mech": gauss}, ls=ls))

        if "CDP+Monitor+XR" in include_mech_list:
            plot_label = "CDP+Monitor+XR"
            if len(beta_list) > 1:
                plot_label = plot_label + ", " + r'$\beta$' + "=" + str(beta)
            gauss.add_params(beta, tau, check_for_width=cw.conf_width_XR_new)
            plot_list.append(af.get_plot_for_mech(
                plot_label, n_list, beta, tau, af.get_worst_case_bound,
                {"mech": gauss}, ls=ls))

        if "DFHPRR" in include_mech_list:
            plot_label = "DFHPRR"
            if len(beta_list) > 1:
                plot_label = plot_label + ", " + r'$\beta$' + "=" + str(beta)
            gauss.add_params(beta, tau, check_for_width=cw.conf_width_DFHPRR_new)
            plot_list.append(af.get_plot_for_mech(
                plot_label, n_list, beta, tau, af.get_worst_case_bound,
                {"mech": gauss}, ls=ls))


        if "BNSSSU" in include_mech_list:
            plot_label = "BNSSSU"
            if len(beta_list) > 1:
                plot_label = plot_label + ", " + r'$\beta$' + "=" + str(beta)
            gauss.add_params(beta, tau, check_for_width=cw.conf_width_BNSSSU)
            plot_list.append(af.get_plot_for_mech(
                plot_label, n_list, beta, tau, af.get_worst_case_bound,
                {"mech": gauss}, ls=ls))

        if "Data Splitting" in include_mech_list:
            plot_label = "Data Split"
            if len(beta_list) > 1:
                plot_label = plot_label + ", " + r'$\beta$' + "=" + str(beta)
            plot_list.append(af.get_plot_for_mech(
                plot_label, n_list, beta, tau, af.get_worst_case_bound,
                {"mech": mechs.Mechanism()}, ls=ls))

        if "Discretize" in include_mech_list:
            plot_label = "Discretize"
            if len(beta_list) > 1:
                plot_label = plot_label + ", " + r'$\beta$' + "=" + str(beta)
            gamma_arr = []
            for i in range(6, 0, -1):
                gamma_arr.extend(np.linspace(pow(10, -1 * i), pow(10, -1 * (i - 1)), 10))
            plot_list.append(af.get_plot_for_mech(plot_label, n_list, beta, tau, mechs.discretize_get_best_q,
                                                  {"gamma_list": gamma_arr}, ls=ls))


    if plot_title is None:
        plot_title = r'$\tau$' + "=" + str(tau)
    y_font_size = kwargs["y_font_size"] if "y_font_size" in kwargs else 18
    af.make_plot(labels={"x_label": "No. of samples", "y_label": "Queries answered"},
                 plot_list=plot_list,
                 separate_legend=separate_legend,
                 legend=not separate_legend,
                 legend_fontsize=12,
                 legend_loc=2,
                 title=plot_title,
                 x_log=True, y_log=True,
                 y_font_size=y_font_size,
                 num_colors=int(len(plot_list)/len(beta_list)) if len(beta_list) > 1 else None)


# Given n and tau
def compute_for_mechs_n_tau(n_list, tau_list, beta_list, log=False, log_name=None, **kwargs):
    strat_method = kwargs["strat_method"] if "strat_method" in kwargs else "power"
    strat_method_param = kwargs["strat_method_param"] if "strat_method_param" in kwargs else 2
    q_max = kwargs["q_max"] if "q_max" in kwargs else 40000
    q_mean = kwargs["q_mean"] if "q_mean" in kwargs else 0.5
    num_datasets = kwargs["num_datasets"] if "num_datasets" in kwargs else 1
    each_avg_trials = kwargs["each_avg_trials"] if "each_avg_trials" in kwargs else 1
    best_avg_trials = kwargs["best_avg_trials"] if "best_avg_trials" in kwargs else 1
    if log:
        hf.create_file_for_logging(hf.make_dirs(dir_path_list=["Script_Results"]), name_str=log_name)
    for tau in tau_list:
        hf.log_line("tau: " + str(tau), log)
        strategy_params_dict = {"ada_freq": {"method": strat_method, "method_param": strat_method_param},
                                "q_max": q_max, "q_mean": q_mean}
        if "actual" in kwargs and kwargs["actual"]:
            hf.log_line("Starting computations for Actual Gauss.", log)
            af.compute_plot_for_mech(n_list, beta_list[0], tau, af.compute_val_adaptive_mech,
                                     {"num_datasets": num_datasets, "strategy_func": strats.Strategy,
                                      "strategy_params_dict": strategy_params_dict,
                                      "tune_mech_func": af.tune_mech_for_strategy,
                                      "tune_mech_params_dict": {
                                          "eval_func": af.performance_eval_actual,
                                          "mech_name": "Actual Gauss",
                                          "mech_params_dict": {'sigma': [0.0025, 0.005, 0.01, 0.02,
                                                                         0.03, 0.04, 0.05, 0.06],
                                                               'check_for_width': [False]},
                                          "score_func": af.get_score_NTau,
                                          "each_avg_trials": each_avg_trials,
                                          "best_avg_trials": best_avg_trials,
                                          "log": log}})
        if "thresh_actual" in kwargs and kwargs["thresh_actual"]:
            hf.log_line("Starting computations for Actual Thresholdout_Mechanism.", log)
            af.compute_plot_for_mech(n_list, beta_list[0], tau, af.compute_val_adaptive_mech,
                                     {"num_datasets": num_datasets,
                                      "strategy_func": strats.Strategy,
                                      "strategy_params_dict": strategy_params_dict,
                                      "tune_mech_func": af.tune_mech_for_strategy,
                                      "tune_mech_params_dict": {
                                          "eval_func": af.performance_eval_actual,
                                          "mech_name": "Actual Thresh",
                                          "mech_params_dict": {
                                              'hold_frac': [0.15, 0.3, 0.5, 0.7, 0.95],
                                              'threshold': [tau/2, tau],
                                              'sigma': [pow(10, p) for p in range(-12, -6)],
                                              'check_for_width': [False]},
                                          "score_func": af.get_score_NTau,
                                          "each_avg_trials": each_avg_trials,
                                          "best_avg_trials": best_avg_trials,
                                          "log": log}})
        for beta in beta_list:
            if "gncf1" in kwargs and kwargs["gncf1`"]:
                plot_name = "GnCF1"
                if len(beta_list) > 1:
                    plot_name = plot_name + ", b:" + str(beta)
                hf.log_line("Starting computations for " + plot_name + ".", log)
                af.compute_plot_for_mech(n_list, beta, tau, af.compute_val_adaptive_mech,
                                         {"num_datasets": num_datasets,
                                          "strategy_func": strats.Strategy,
                                          "strategy_params_dict": strategy_params_dict,
                                          "tune_mech_func": af.tune_gnmc_for_strategy,
                                          "tune_mech_params_dict": {
                                              "guess_mech_name": "Gauss",
                                              "guess_mech_params_dict": {
                                                  'sigma': [0.0001, 0.00025, 0.0005, 0.001, 0.0025, 0.005,
                                                            0.01, 0.02, 0.03, 0.04]},
                                              "check_mech_name_list": ["Empirical"],
                                              "check_mech_params_dict_list": [],
                                              "check_data_frac_lists": [[0.2], [0.3], [0.4], [0.5], [0.6],
                                                                        [0.7], [0.8], [0.9], [0.95]],
                                              "score_func": af.get_score_NTau,
                                              "each_avg_trials": each_avg_trials,
                                              "best_avg_trials": best_avg_trials,
                                              "single_failure": True,
                                              "log": log}})

            if "gnc" in kwargs and kwargs["gnc"]:
                plot_name = "GnC"
                if len(beta_list) > 1:
                    plot_name = plot_name + ", b:" + str(beta)
                hf.log_line("Starting computations for " + plot_name + ".", log)
                af.compute_plot_for_mech(n_list, beta, tau, af.compute_val_adaptive_mech,
                                         {"num_datasets": num_datasets,
                                          "strategy_func": strats.Strategy,
                                          "strategy_params_dict": strategy_params_dict,
                                          "tune_mech_func": af.tune_gnmc_for_strategy,
                                          "tune_mech_params_dict": {
                                              "guess_mech_name": "Gauss",
                                              "guess_mech_params_dict": {
                                                  'sigma': [0.0001, 0.00025, 0.0005, 0.001, 0.0025, 0.005,
                                                            0.01, 0.02, 0.03, 0.04]},
                                              "check_mech_name_list": ["Empirical"],
                                              "check_mech_params_dict_list": [],
                                              "check_data_frac_lists": [[0.4], [0.5], [0.55], [0.6],
                                                                        [0.65], [0.7], [0.75], [0.8]],
                                              "score_func": af.get_score_NTau,
                                              "each_avg_trials": each_avg_trials,
                                              "best_avg_trials": best_avg_trials,
                                              "log": log}})

            if "gnmc" in kwargs and kwargs["gnmc"]:
                plot_name = "GnMC2"
                if len(beta_list) > 1:
                    plot_name = plot_name + ", b:" + str(beta)
                hf.log_line("Starting computations for " + plot_name + ".", log)
                af.compute_plot_for_mech(n_list, beta, tau, af.compute_val_adaptive_mech,
                                         {"num_datasets": num_datasets,
                                          "strategy_func": strats.Strategy,
                                          "strategy_params_dict": strategy_params_dict,
                                          "tune_mech_func": af.tune_gnmc_for_strategy,
                                          "tune_mech_params_dict": {
                                              "guess_mech_name": "Gauss",
                                              "guess_mech_params_dict": {
                                                  'sigma': [0.0001, 0.00025, 0.0005, 0.001, 0.0025, 0.005,
                                                            0.01, 0.02, 0.03, 0.04],
                                                  'check_for_width': [False]},
                                              "check_mech_name_list": ["Empirical", "Empirical"],
                                              "check_mech_params_dict_list":
                                                  [{'check_for_width': [False]},
                                                   {'check_for_width': [False]}],
                                              "check_data_frac_lists": [[0.1, 0.1], [0.15, 0.15],
                                                                        [0.2, 0.2], [0.25, 0.25],
                                                                        [0.3, 0.3], [0.35, 0.35],
                                                                        [0.4, 0.4], [0.45, 0.45],
                                                                        [0.475, 0.475]],
                                              "score_func": af.get_score_NTau,
                                              "each_avg_trials": each_avg_trials,
                                              "best_avg_trials": best_avg_trials,
                                              "max_err_lists": [[tau, tau]],
                                              "log": log}})

            if "dumb_gnc" in kwargs and kwargs["dumb_gnc"]:
                hf.log_line("Starting computations for DumbGnC.", log)
                af.compute_plot_for_mech(n_list, beta, tau, af.compute_val_adaptive_mech,
                                         {"num_datasets": num_datasets,
                                          "strategy_func": strats.Strategy,
                                          "strategy_params_dict": strategy_params_dict,
                                          "tune_mech_func": af.tune_gnmc_for_strategy,
                                          "tune_mech_params_dict": {
                                              "guess_mech_name": "Gauss",
                                              "guess_mech_params_dict": {
                                                  'sigma': [0.0001, 0.00025, 0.0005, 0.001, 0.0025, 0.005,
                                                            0.01, 0.02, 0.03, 0.04],
                                                  'check_for_width': [False]},
                                              "check_mech_name_list": ["Empirical"],
                                              "check_mech_params_dict_list":
                                                  [{'check_for_width': [False]}],
                                              "check_data_frac_lists": [[0.4], [0.5], [0.55], [0.6],
                                                                        [0.65], [0.7], [0.75], [0.8]],
                                              "score_func": af.get_score_NTau,
                                              "each_avg_trials": each_avg_trials,
                                              "best_avg_trials": best_avg_trials,
                                              "log": log,
                                              "use_gc_width": False}})

            if "thresh" in kwargs and kwargs["thresh"]:
                hf.log_line("Starting computations for Thresh.", log)
                af.compute_plot_for_mech(n_list, beta, tau, af.compute_val_adaptive_mech,
                                         {"num_datasets": num_datasets,
                                          "strategy_func": strats.Strategy,
                                          "strategy_params_dict": strategy_params_dict,
                                          "tune_mech_func": af.tune_mech_for_strategy,
                                          "tune_mech_params_dict": {
                                              "eval_func": af.performance_eval_NTau,
                                              "mech_name": "Thresh",
                                              "mech_params_dict": {
                                                  'hold_frac': [0.2, 0.3, 0.5, 0.7, 0.95],
                                                  'threshold': [0.005, 0.0075, 0.01, 0.015, 0.02,
                                                                0.03],
                                                  'sigma': [pow(10, p) for p in range(-12, -11)]},
                                              "score_func": af.get_score_NTau,
                                              "each_avg_trials": each_avg_trials,
                                              "best_avg_trials": best_avg_trials,
                                              "log": log}})

            if "thresh_gnc" in kwargs and kwargs["thresh_gnc"]:
                hf.log_line("Starting computations for GnC with Thresholdout_Mechanism.", log)
                af.compute_plot_for_mech(n_list, beta, tau, af.compute_val_adaptive_mech,
                                         {"num_datasets": num_datasets,
                                          "strategy_func": strats.Strategy,
                                          "strategy_params_dict": strategy_params_dict,
                                          "tune_mech_func": af.tune_gnmc_for_strategy,
                                          "tune_mech_params_dict": {
                                              "guess_mech_name": "Thresh",
                                              "guess_mech_params_dict": {
                                                  'hold_frac': [0.15, 0.2, 0.25, 0.3, 0.4],
                                                  'threshold': [0.05, 0.06, 0.075, 0.1, 0.11, 0.125],
                                                  'sigma': [pow(10, p) for p in range(-12, -9, 2)],
                                                  'check_for_width': [False]},
                                              "check_mech_name_list": ["Empirical"],
                                              "check_mech_params_dict_list":
                                                  [{'check_for_width': [False]}],
                                              "check_data_frac_lists": [[0.4], [0.5], [0.6], [0.7], [0.8]],
                                              "score_func": af.get_score_NTau,
                                              "each_avg_trials": each_avg_trials,
                                              "best_avg_trials": best_avg_trials,
                                              "log": log}})

            if "dumb_thresh_gnc" in kwargs and kwargs["dumb_thresh_gnc"]:
                hf.log_line("Starting computations for DumbGnC with Thresholdout_Mechanism.", log)
                af.compute_plot_for_mech(n_list, beta, tau, af.compute_val_adaptive_mech,
                                         {"num_datasets": num_datasets,
                                          "strategy_func": strats.Strategy,
                                          "strategy_params_dict": strategy_params_dict,
                                          "tune_mech_func": af.tune_gnmc_for_strategy,
                                          "tune_mech_params_dict": {
                                              "guess_mech_name": "Thresh",
                                              "guess_mech_params_dict": {
                                                  'hold_frac': [0.15, 0.25, 0.3, 0.4],
                                                  'threshold': [0.075, 0.1, 0.11],
                                                  'sigma': [pow(10, p) for p in range(-12, -11, 2)],
                                                  'check_for_width': [False]},
                                              "check_mech_name_list": ["Empirical"],
                                              "check_mech_params_dict_list":
                                                  [{'check_for_width': [False]}],
                                              "check_data_frac_lists": [[0.5], [0.6], [0.7], [0.8]],
                                              "score_func": af.get_score_NTau,
                                              "each_avg_trials": each_avg_trials,
                                              "best_avg_trials": best_avg_trials,
                                              "log": log,
                                              "use_gc_width": False}})
        print("All computations done.")


def plot_best_res_n_tau(n_list, tau_list, beta_list, log=False, log_name=None, plot_title=None, y_label=None,
                        **kwargs):
    strat_method = kwargs["strat_method"] if "strat_method" in kwargs else "power"
    strat_method_param = kwargs["strat_method_param"] if "strat_method_param" in kwargs else 2
    q_max = kwargs["q_max"] if "q_max" in kwargs else 40000
    q_mean = kwargs["q_mean"] if "q_mean" in kwargs else 0.5
    legend_loc = kwargs["legend_loc"] if "legend_loc" in kwargs else 'best'
    num_datasets = kwargs["num_datasets"] if "num_datasets" in kwargs else 1
    get_error_bars = kwargs["get_error_bars"] if "get_error_bars" in kwargs else False
    y_log = kwargs["y_log"] if "y_log" in kwargs else True
    each_avg_trials = kwargs["each_avg_trials"] if "each_avg_trials" in kwargs else 1
    best_avg_trials = kwargs["best_avg_trials"] if "best_avg_trials" in kwargs else 1
    y_min = kwargs["y_min"] if "y_min" in kwargs else 1
    y_font_size = kwargs["y_font_size"] if "y_font_size" in kwargs else 18
    if log:
        hf.create_file_for_logging(hf.make_dirs(dir_path_list=["Script_Results"]), name_str=log_name)
    for tau in tau_list:
        hf.log_line("tau: " + str(tau), log)
        strategy_params_dict = {"ada_freq": {"method": strat_method, "method_param": strat_method_param},
                                "q_max": q_max, "q_mean": q_mean}
        plot_list = []
        for beta in beta_list:
            if "nds" in kwargs and kwargs["nds"]:
                plot_label = "Data Split"
                if len(beta_list) > 1:
                    plot_label = plot_label + ", " + r'$\beta$' + "=" + str(beta)
                plot_list.append(af.get_plot_for_mech(plot_label, n_list, beta, tau, af.get_worst_case_bound,
                                                      {"mech": mechs.Mechanism()}, ls="--"))
            if "disc" in kwargs and kwargs["disc"]:
                plot_label = "Discretize"
                if len(beta_list) > 1:
                    plot_label = plot_label + ", " + r'$\beta$' + "=" + str(beta)
                gamma_arr = []
                for i in range(6, 0, -1):
                    gamma_arr.extend(np.linspace(pow(10, -1 * i), pow(10, -1 * (i - 1)), 10))
                plot_list.append(af.get_plot_for_mech(plot_label, n_list, beta, tau, mechs.discretize_get_best_q,
                                                      {"gamma_list": gamma_arr}, ls="--"))
            if "bsln" in kwargs and kwargs["bsln"]:
                plot_label = "Baseline"
                if len(beta_list) > 1:
                    plot_label = plot_label + ", " + r'$\beta$' + "=" + str(beta)
                gamma_arr = []
                for i in range(6, 0, -1):
                    gamma_arr.extend(np.linspace(pow(10, -1 * i), pow(10, -1 * (i - 1)), 10))
                plot_list.append(af.get_plot_for_mech(plot_label, n_list, beta, tau, af.get_baseline,
                                                      {"gamma_list": gamma_arr}, lw=5.0))
            if "gauss" not in kwargs or kwargs["gauss"]:
                plot_name = "Gauss Bnd"
                if len(beta_list) > 1:
                    plot_name = "Bnd " + r'$\beta$' + ":" + str(beta)
                plot_list.append(af.get_plot_for_mech(plot_name, n_list, beta, tau, af.get_worst_case_bound,
                                                      {"mech": mechs.Gaussian_Mechanism(sigma=-1.0)}, ls="--"))

            if "gncf1" in kwargs and kwargs["gncf1`"]:
                plot_name = "GnCF1"
                if len(beta_list) > 1:
                    plot_name = plot_name + ", b:" + str(beta)
                cur_plot = af.get_plot_for_mech(plot_name, n_list, beta, tau, af.get_val_adaptive_mech,
                                                {"num_datasets": num_datasets,
                                                 "strategy_func": strats.Strategy,
                                                 "strategy_params_dict": strategy_params_dict,
                                                 "get_best_res_func": af.get_best_res_gnmc,
                                                 "get_best_res_func_dict": {
                                                     "guess_mech_name": "Gauss",
                                                     "check_mech_name_list": ["Empirical"],
                                                     "each_avg_trials": each_avg_trials,
                                                     "best_avg_trials": best_avg_trials,
                                                     "single_failure": True,
                                                     "log": log}},
                                                get_error_bars=get_error_bars)
                if cur_plot is None:
                    print("Compute values for " + plot_name + ".")
                else:
                    plot_list.append(cur_plot)

            if "gnc" in kwargs and kwargs["gnc"]:
                if len(beta_list) > 1:
                    plot_name = "GnC " + r'$\beta$' + ":" + str(beta)
                elif "dumb_gnc" in kwargs and kwargs["dumb_gnc"]:
                    plot_name = "GnC Check:MGF"
                else:
                    plot_name = "GnC Gauss"
                cur_plot = af.get_plot_for_mech(plot_name, n_list, beta, tau, af.get_val_adaptive_mech,
                                                {"num_datasets": num_datasets,
                                                 "strategy_func": strats.Strategy,
                                                 "strategy_params_dict": strategy_params_dict,
                                                 "get_best_res_func": af.get_best_res_gnmc,
                                                 "get_best_res_func_dict": {
                                                     "guess_mech_name": "Gauss",
                                                     "check_mech_name_list": ["Empirical"],
                                                     "each_avg_trials": each_avg_trials,
                                                     "best_avg_trials": best_avg_trials,
                                                     "log": log}},
                                                get_error_bars=get_error_bars)
                if cur_plot is None:
                    print("Compute values for " + plot_name + ".")
                else:
                    plot_list.append(cur_plot)

            if "gnmc" in kwargs and kwargs["gnmc"]:
                plot_name = "GnMC2"
                if len(beta_list) > 1:
                    plot_name = plot_name + ", b:" + str(beta)
                cur_plot = af.get_plot_for_mech(plot_name, n_list, beta, tau, af.get_val_adaptive_mech,
                                                {"num_datasets": num_datasets,
                                                 "strategy_func": strats.Strategy,
                                                 "strategy_params_dict": strategy_params_dict,
                                                 "get_best_res_func": af.get_best_res_gnmc,
                                                 "get_best_res_func_dict": {
                                                     "guess_mech_name": "Gauss",
                                                     "check_mech_name_list": ["Empirical", "Empirical"],
                                                     "each_avg_trials": each_avg_trials,
                                                     "best_avg_trials": best_avg_trials,
                                                     "log": log}},
                                                get_error_bars=get_error_bars)
                if cur_plot is None:
                    print("Compute values for " + plot_name + ".")
                else:
                    plot_list.append(cur_plot)

            if "dumb_gnc" in kwargs and kwargs["dumb_gnc"]:
                cur_plot = af.get_plot_for_mech("GnC Check:Chern", n_list, beta, tau, af.get_val_adaptive_mech,
                                                {"num_datasets": num_datasets,
                                                 "strategy_func": strats.Strategy,
                                                 "strategy_params_dict": strategy_params_dict,
                                                 "get_best_res_func": af.get_best_res_gnmc,
                                                 "get_best_res_func_dict": {
                                                     "guess_mech_name": "Gauss",
                                                     "check_mech_name_list": ["Empirical"],
                                                     "each_avg_trials": each_avg_trials,
                                                     "best_avg_trials": best_avg_trials,
                                                     "log": log,
                                                     "use_gc_width": False}},
                                                get_error_bars=get_error_bars)
                if cur_plot is None:
                    print("Compute values for Naive GnCGauss.")
                else:
                    plot_list.append(cur_plot)

            if "thresh" in kwargs and kwargs["thresh"]:
                cur_plot = af.get_plot_for_mech("Thresh", n_list, beta, tau, af.get_val_adaptive_mech,
                                                {"num_datasets": num_datasets,
                                                 "strategy_func": strats.Strategy,
                                                 "strategy_params_dict": strategy_params_dict,
                                                 "get_best_res_func": af.get_best_res_mech,
                                                 "get_best_res_func_dict": {
                                                     "mech_name": "Thresh",
                                                     "each_avg_trials": each_avg_trials,
                                                     "best_avg_trials": best_avg_trials,
                                                     "log": log}},
                                                get_error_bars=get_error_bars)
                if cur_plot is None:
                    print("Compute values for Thresholdout_Mechanism.")
                else:
                    plot_list.append(cur_plot)

            if "thresh_gnc" in kwargs and kwargs["thresh_gnc"]:
                cur_plot = af.get_plot_for_mech("GnC Thresh", n_list, beta, tau, af.get_val_adaptive_mech,
                                                {"num_datasets": num_datasets,
                                                 "strategy_func": strats.Strategy,
                                                 "strategy_params_dict": strategy_params_dict,
                                                 "get_best_res_func": af.get_best_res_gnmc,
                                                 "get_best_res_func_dict": {
                                                     "guess_mech_name": "Thresh",
                                                     "check_mech_name_list": ["Empirical"],
                                                     "each_avg_trials": each_avg_trials,
                                                     "best_avg_trials": best_avg_trials,
                                                     "log": log}},
                                                get_error_bars=get_error_bars)
                if cur_plot is None:
                    print("Compute values for GnC with Thresholdout_Mechanism.")
                else:
                    plot_list.append(cur_plot)

            if "dumb_thresh_gnc" in kwargs and kwargs["dumb_thresh_gnc"]:
                cur_plot = af.get_plot_for_mech("GnC Thresh:Ch", n_list, beta, tau, af.get_val_adaptive_mech,
                                                {"num_datasets": num_datasets,
                                                 "strategy_func": strats.Strategy,
                                                 "strategy_params_dict": strategy_params_dict,
                                                 "get_best_res_func": af.get_best_res_gnmc,
                                                 "get_best_res_func_dict": {
                                                     "guess_mech_name": "Thresh",
                                                     "check_mech_name_list": ["Empirical"],
                                                     "each_avg_trials": each_avg_trials,
                                                     "best_avg_trials": best_avg_trials,
                                                     "log": log,
                                                     "use_gc_width": False}},
                                                get_error_bars=get_error_bars)
                if cur_plot is None:
                    print("Compute values for DumbGnC with Thresholdout_Mechanism.")
                else:
                    plot_list.append(cur_plot)

        if "actual" in kwargs and kwargs["actual"]:
            if len(beta_list) > 1:
                plot_label = "Emp"
            else:
                plot_label = "Gauss Emp"
            cur_plot = af.get_plot_for_mech(plot_label, n_list, beta_list[0], tau, af.get_val_adaptive_mech,
                                            {"num_datasets": num_datasets,
                                             "strategy_func": strats.Strategy,
                                             "strategy_params_dict": strategy_params_dict,
                                             "get_best_res_func": af.get_best_res_mech,
                                             "get_best_res_func_dict": {
                                                 "mech_name": "Actual Gauss",
                                                 "each_avg_trials": each_avg_trials,
                                                 "best_avg_trials": best_avg_trials,
                                                 "log": log}},
                                            get_error_bars=get_error_bars, ls=":")
            if cur_plot is None:
                print("Compute values for Gauss Actual.")
            else:
                plot_list.append(cur_plot)

        if "thresh_actual" in kwargs and kwargs["thresh_actual"]:
            cur_plot = af.get_plot_for_mech("Thresh Emp", n_list, beta_list[0], tau, af.get_val_adaptive_mech,
                                            {"num_datasets": num_datasets,
                                             "strategy_func": strats.Strategy,
                                             "strategy_params_dict": strategy_params_dict,
                                             "get_best_res_func": af.get_best_res_mech,
                                             "get_best_res_func_dict": {
                                                 "mech_name": "Actual Thresh",
                                                 "each_avg_trials": each_avg_trials,
                                                 "best_avg_trials": best_avg_trials,
                                                 "log": log}},
                                            get_error_bars=get_error_bars, ls=":")
            if cur_plot is None:
                print("Compute values for Thresholdout_Mechanism Actual.")
            else:
                plot_list.append(cur_plot)

        if plot_title is None:
            plot_title = r'$\tau$' + "=" + str(tau)
            if len(beta_list) == 1:
                plot_title = plot_title + ", " + r'$\beta$' + "=" + str(beta_list[0])
        if y_label is None:
            y_label = "Queries answered"
        af.make_plot(labels={"x_label": "No. of samples",
                             "y_label": y_label},
                     plot_list=plot_list, legend=True,
                     title=plot_title, legend_loc=legend_loc,
                     legend_fontsize=12, y_log=y_log, y_min=y_min, y_font_size=y_font_size)


# Given n and tau, plot actual error vs. GnMC
def compute_gnmc_perf(n, beta, log=False, log_name=None, tau_emp=None, tau_gnc=None, **kwargs):
    strat_method = kwargs["strat_method"] if "strat_method" in kwargs else "power"
    strat_method_param = kwargs["strat_method_param"] if "strat_method_param" in kwargs else 2
    q_max = kwargs["q_max"] if "q_max" in kwargs else 40000
    q_mean = kwargs["q_mean"] if "q_mean" in kwargs else 0.5
    tau_gnc = tau_emp if tau_gnc is None else tau_gnc
    if log:
        hf.create_file_for_logging(hf.make_dirs(dir_path_list=["Script_Results"]), name_str=log_name)
    hf.log_line("tau_emp: " + str(tau_emp) + " tau_gnc: " + str(tau_gnc), log)

    strategy_params_dict = {"ada_freq": {"method": strat_method, "method_param": strat_method_param},
                            "q_max": q_max, "q_mean": q_mean}
    save_path = hf.make_dirs(dir_path_list=["Saved_Results"])
    strat = strats.Strategy(n, beta, tau_emp, **strategy_params_dict)
    strat_copy_val = copy.deepcopy(strat)
    filename_str = strat.name + "_t_" + str(tau_emp) + "_b_" + str(strat.beta) + "_perf.pickle"
    if q_max != 40000:
        filename_str = filename_str.replace(".pickle", "_qmax_" + str(q_max) + ".pickle")
    if q_mean != 0.5:
        filename_str = filename_str.replace(".pickle", "_qmean_" + str(q_mean) + ".pickle")
    filename = os.path.join(save_path, filename_str)
    data_dict = {"tuning": {"name": "tuning", "data": strat.gen_data("tuning")}}
    val_data_dict = {"name": "validation", "data": strat_copy_val.gen_data("validation")}

    hf.log_line("Starting computations for Actual Gauss.", log)
    best_gauss_params, best_gauss_result = af.tune_mech_for_strategy(
        data_dict, af.performance_eval_actual, strats.Strategy(n, beta, tau_emp, **strategy_params_dict), "Gauss",
        {"sigma": [0.02, 0.03, 0.04], "check_for_width": [False]}, af.get_score_NTau,
        best_avg_trials=0, log=True)
    best_dict = {"mech": "Gauss Act.", "n": strat.n}
    best_params_key = tuple(OrderedDict(sorted(best_dict.items())).items())
    evl = af.performance_eval_actual(val_data_dict, copy.deepcopy(strat_copy_val),
                                     [mechs.Gaussian_Mechanism(**best_gauss_params)], log=False)[0]
    tot_q = len(evl["mech_ans_list"])
    act_res = af.get_err_plot_NTau(evl)
    hf.write_to_file(filename, best_params_key, act_res, log=False)
    hf.log_line("Completed computations for Actual Gauss. Stopped after " + str(tot_q) + " queries.", log)

    filename_str = strat.name + "_t_" + str(tau_gnc) + "_b_" + str(strat.beta) + "_perf.pickle"
    if q_max != 40000:
        filename_str = filename_str.replace(".pickle", "_qmax_" + str(q_max) + ".pickle")
    if q_mean != 0.5:
        filename_str = filename_str.replace(".pickle", "_qmean_" + str(q_mean) + ".pickle")
    filename = os.path.join(save_path, filename_str)
    for start_t in [0.05]:
        for multi in [1.3, 1.4, 1.5, 1.6, 1.7]:
            hf.log_line("Starting computations for GnCT" + str(multi), log)
            multiply_tau_dict = {"tau_multiplier": multi, "start_tau": start_t, "max_tau": tau_gnc}
            best_gncft_params, best_gncft_result = af.tune_gnmc_for_strategy(
                data_dict, strats.Strategy(n, beta, tau_gnc, **strategy_params_dict), "Gauss",
                {"sigma": [0.01, 0.0125, 0.015], "check_for_width": [False]},
                ["Empirical"],
                [{'check_for_width': [False]}],
                check_data_frac_lists=[[0.4], [0.5], [0.6]],
                score_func=af.get_score_NTau, best_avg_trials=0, log=True, save_res=False,
                multiply_tau=multiply_tau_dict)
            mech_name = "GnCT" + str(multi) + "ST" + str(start_t)
            best_dict = {"mech": mech_name, "n": strat.n}
            best_params_key = tuple(OrderedDict(sorted(best_dict.items())).items())
            best_err_dict = {"mech": mech_name, "n": strat.n, "error": True}
            best_err_params_key = tuple(OrderedDict(sorted(best_err_dict.items())).items())
            evl = af.performance_eval_GnMC(val_data_dict, copy.deepcopy(strat_copy_val),
                                           mechs.Guess_and_Check_Mechanism(
                                               mechs.Gaussian_Mechanism(**best_gncft_params["guess_mech_params"]),
                                               [mechs.Mechanism(check_for_width=False)],
                                               check_data_frac_list=best_gncft_params["check_data_frac_list"],
                                               multiply_tau=multiply_tau_dict), log=False)

            tot_q = len(evl["mech_ans_list"])
            gnmc_res = [evl["mech_ans_list"][i]["tau"] for i in range(tot_q)]
            hf.write_to_file(filename, best_params_key, gnmc_res, log=False)
            gnmc_err_res = af.get_err_plot_NTau(evl)
            hf.write_to_file(filename, best_err_params_key, gnmc_err_res, log=False)
            hf.log_line("Completed computations for " + mech_name + ". Stopped after " + str(tot_q) + " queries.", log)

    print("All computations done.")


def plot_gnmc_perf(n, beta, log=False, log_name=None, plot_title=None, tau_emp=None, tau_gnc=None, **kwargs):
    strat_method = kwargs["strat_method"] if "strat_method" in kwargs else "power"
    strat_method_param = kwargs["strat_method_param"] if "strat_method_param" in kwargs else 2
    q_max = kwargs["q_max"] if "q_max" in kwargs else 40000
    q_mean = kwargs["q_mean"] if "q_mean" in kwargs else 0.5
    start_t_list = kwargs["start_t_list"] if "start_t_list" in kwargs else [0.06]
    multi_list = kwargs["multi_list"] if "multi_list" in kwargs else [1.6]
    if log:
        hf.create_file_for_logging(hf.make_dirs(dir_path_list=["Script_Results"]), name_str=log_name)

    strategy_params_dict = {"ada_freq": {"method": strat_method, "method_param": strat_method_param},
                            "q_max": q_max, "q_mean": q_mean}
    plot_list = []
    save_path = hf.make_dirs(dir_path_list=["Saved_Results"])
    strat = strats.Strategy(n, beta, tau_emp, **strategy_params_dict)

    if tau_emp:
        hf.log_line("tau_emp: " + str(tau_emp), log)
        filename_str = strat.name + "_t_" + str(tau_emp) + "_b_" + str(strat.beta) + "_perf.pickle"
        if q_max != 40000:
            filename_str = filename_str.replace(".pickle", "_qmax_" + str(q_max) + ".pickle")
        if q_mean != 0.5:
            filename_str = filename_str.replace(".pickle", "_qmean_" + str(q_mean) + ".pickle")
        filename = os.path.join(save_path, filename_str)

        best_dict = {"mech": "Gauss Act.", "n": strat.n}
        best_params_key = tuple(OrderedDict(sorted(best_dict.items())).items())
        act_res = hf.get_from_file(filename, best_params_key, log=False)
        if act_res is None:
            print("Compute values for Actual Gauss.")
        else:
            tot_q = len(act_res)
            act_plt = {"plot_label": "Gauss Emp", "x_vals": range(1, tot_q + 1),
                       "y_vals": act_res, "ls": ":"}
            hf.log_line("Best result found for Actual Gauss. Stopped after " + str(tot_q) + " queries.", log)
            plot_list.append(act_plt)

    if tau_gnc:
        filename_str = strat.name + "_t_" + str(tau_gnc) + "_b_" + str(strat.beta) + "_perf.pickle"
        if q_max != 40000:
            filename_str = filename_str.replace(".pickle", "_qmax_" + str(q_max) + ".pickle")
        if q_mean != 0.5:
            filename_str = filename_str.replace(".pickle", "_qmean_" + str(q_mean) + ".pickle")
        filename = os.path.join(save_path, filename_str)
        for start_t in start_t_list:
            for multi in multi_list:
                mech_name = "GnCT" + str(multi) + "ST" + str(start_t)

                best_dict = {"mech": mech_name, "n": strat.n}
                best_params_key = tuple(OrderedDict(sorted(best_dict.items())).items())
                gnmc_res = hf.get_from_file(filename, best_params_key, log=False)
                if gnmc_res is None:
                    print("Compute values for " + mech_name + ".")
                    gnmc_plt = None
                else:
                    tot_q = len(gnmc_res)
                    gnmc_plt = {"plot_label": "GnC Gauss",
                                "x_vals": range(1, tot_q + 1),
                                "y_vals": gnmc_res}
                    hf.log_line("Best result found for " + mech_name + ". Stopped after " + str(tot_q) + " queries.",
                                log)
                    plot_list.append(gnmc_plt)

                best_err_dict = {"mech": mech_name, "n": strat.n, "error": True}
                best_err_params_key = tuple(OrderedDict(sorted(best_err_dict.items())).items())
                gnmc_err_res = hf.get_from_file(filename, best_err_params_key, log=False)
                if gnmc_err_res is None:
                    print("Compute values for the actual error of " + mech_name + ".")
                    gnmc_err_plt = None
                else:
                    tot_q = len(gnmc_err_res)
                    gnmc_err_plt = {"plot_label": "GnC Gauss Emp",
                                    "x_vals": range(1, tot_q + 1),
                                    "y_vals": gnmc_err_res, "ls": ":"}
                    hf.log_line("Best result found for " + mech_name + " emp. Stopped after " + str(tot_q) + " queries.",
                                log)
                    plot_list.append(gnmc_err_plt)

                if gnmc_err_plt and gnmc_plt:
                    if plot_title is None:
                        plot_title = "n=" + str(n) + ", " + r'$\beta$' + "=" + str(beta)
                    mult = [gnmc_res[i]/gnmc_err_res[i] for i in range(2, len(gnmc_res))]
                    af.make_plot(labels={"x_label": "Query", "y_label": "Width/Error"},
                                 plot_list=[{"plot_label": "Mult",
                                             "x_vals": range(2, len(gnmc_res)),
                                             "y_vals": mult}],
                                 title=plot_title, x_log=True)





    if plot_title is None:
        plot_title = "n=" + str(n) + ", " + r'$\beta$' + "=" + str(beta)
    af.make_plot(labels={"x_label": "Query", "y_label": "Max. error"}, plot_list=plot_list,
                 legend=True, title=plot_title, legend_fontsize=11,
                 x_log=True)


==> AISTATS Submission/Supplementary material/Code/compute_betas10_plot.py <==
# -*- coding: utf-8 -*-

import analyst_script as ana_scr

ana_scr.compute_for_mechs_n_tau(n_list=list(range(2000, 20001, 2000)), tau_list=[0.1], beta_list=[0.05, 0.005],
                                dumb_gnc=True, actual=True, strat_method="power", strat_method_param=2,
                                log=True, log_name="betas10", num_datasets=20)


==> AISTATS Submission/Supplementary material/Code/compute_dgnc90_plot.py <==
# -*- coding: utf-8 -*-

import analyst_script as ana_scr

ana_scr.compute_for_mechs_n_tau(n_list=list(range(1000, 10001, 1000)), tau_list=[0.05], beta_list=[0.05], gnc=True,
                                dumb_gnc=True, actual=True, strat_method="power", strat_method_param=2, log=True,
                                log_name="dgnc90", q_mean=0.9, num_datasets=20)


==> AISTATS Submission/Supplementary material/Code/compute_gauss_plot.py <==
# -*- coding: utf-8 -*-

import analyst_script as ana_scr

ana_scr.compute_for_mechs_n_tau(n_list=list(range(2000, 20001, 2000)), tau_list=[0.1, 0.15], beta_list=[0.05], gnc=True,
                                actual=True, strat_method="power", strat_method_param=2, log=True,
                                log_name="gauss_2", num_datasets=20)


==> AISTATS Submission/Supplementary material/Code/compute_gauthr_plot.py <==
# -*- coding: utf-8 -*-

import analyst_script as ana_scr

ana_scr.compute_for_mechs_n_tau(n_list=list(range(1000, 10001, 1000)), tau_list=[0.1], beta_list=[0.05], dumb_gnc=True,
                                thresh=True, actual=True, dumb_thresh_gnc=True, thresh_actual=True,
                                strat_method="power", strat_method_param=2, log=True,
                                log_name="gauthr5", num_datasets=20)


==> AISTATS Submission/Supplementary material/Code/compute_gncs_plot.py <==
# -*- coding: utf-8 -*-

import analyst_script as ana_scr

ana_scr.compute_for_mechs_n_tau(n_list=list(range(1000, 10001, 1000)), tau_list=[0.1], beta_list=[0.05], actual=True,
                                dumb_gnc=True,
                                strat_method="power", strat_method_param=2, log=True,
                                log_name="gncs", num_datasets=20)


==> AISTATS Submission/Supplementary material/Code/compute_gnmc_plot.py <==
# -*- coding: utf-8 -*-

import analyst_script as ana_scr

ana_scr.compute_gnmc_perf(n=30000, tau_emp=0.1, tau_gnc=0.17, beta=0.05, q_max=40000, log=True, log_name="gnmc7")


==> AISTATS Submission/Supplementary material/Code/compute_mech_var_plot.py <==
# -*- coding: utf-8 -*-

import analyst_script as ana_scr

ana_scr.compute_for_mechs_n_tau(n_list=list(range(1000, 10001, 1000)), tau_list=[0.1], beta_list=[0.05], actual=True,
                                gnc=True, thresh_gnc=True,
                                strat_method="power", strat_method_param=2, log=True,
                                log_name="mech_var", num_datasets=1, best_avg_trials=10)


==> AISTATS Submission/Supplementary material/Code/compute_rmse_plot.py <==
# -*- coding: utf-8 -*-

import tr_strategy_funcs as trf

trf.compute_Gauss_trs_bounds(n=5000, max_k=50000, skip_every_k=250, start_k=500, pr_1=0.5, reps=100, log=True,
                             log_name="rmse")


==> AISTATS Submission/Supplementary material/Code/compute_thresh_plot.py <==
# -*- coding: utf-8 -*-

import analyst_script as ana_scr

ana_scr.compute_for_mechs_n_tau(n_list=list(range(1000, 10001, 1000)), tau_list=[0.1], beta_list=[0.05],
                                thresh=True, thresh_actual=True, thresh_gnc=True,
                                strat_method="power", strat_method_param=2, log=True,
                                log_name="thr", num_datasets=20)


==> AISTATS Submission/Supplementary material/Code/compute_thresh_rmse_plot.py <==
# -*- coding: utf-8 -*-

import tr_strategy_funcs as trf

trf.compute_Thresh_trs_bounds(n=5000, max_k=4000, hold_size=2500, threshold=0.04, sigma=0.02,
                              skip_every_k=20, log=True, log_name="thr_rmse1", reps=100)


==> AISTATS Submission/Supplementary material/Code/cw_funcs.py <==
# -*- coding: utf-8 -*-

import math
import numpy as np
import scipy.stats
import scipy.optimize


def mgf_width(n, p, beta, upper=True):
    """
    Computes the range of the observed mean that would lead to a confidence interval (CI) whose left
    (respectively, right) end point is above (resp., below) p.
    :param n: number of observations
    :param p: desired left/right end of certified interval
    :param beta: desired significance (coverage should be at least 1-beta)
    :param upper: True for right end of certified interval, False for left end.
    :returns: left or right width (distance between max/min feasible observed mean and end point p)
    """
    target_log_prob = np.log(beta)

    if upper:
        p = 1 - p  # As Pr(B < p-w) = Pr(B' > p' + w), where p' = 1-p

    def mgf_bound_log(w):
        def f(lamb):
            # For every lamb >= 0, this gives an upper bound on the log of Pr(S > n(p+w))
            # if S is a sum of independent [0,1] r.v.'s with mean at most p.
            # Bound is obtained by applying Markov to the MGF (and taking logs)

            ans = n * (np.log(1 + p * (np.exp(lamb) - 1)) - lamb * (p + w))  # equals n* (ln(MGF(lamb)) - lamb * t)
            # print("n: " + str(n) + " p: " + str(p) + " w: " + str(w) + " lamb: " + str(lamb) + " ans: " + str(ans))
            return ans

        # Try to find the tightest upper bound by searching over lamb between 0 and 10.

        res = scipy.optimize.minimize(f, p, bounds=((0, None),), tol=10 ** (-7))
        return f(res.x)

    # Now look for the right width (between 0 and 1-p)
    w_high = 1.0 - p
    w_low = 0.0

    tol = 10 ** (-7)

    # Use binary search (with tolerance of separation between the range set to tol) to find the lowest value of
    # w in [w_low, w_high] such that lhs(cur_w) <= rhs
    while w_high > w_low + tol:
        cur_w = (w_high + w_low) / 2
        l_cur_w = mgf_bound_log(cur_w)
        # mgf_bound_log is a descending function
        # if the function value at mid point is too high, recurse on the right half
        if l_cur_w > target_log_prob:
            w_low = cur_w
        else:  # else recurse on left half.
            w_high = cur_w

    return w_high


def chernoff_conf(n, q, beta):
    """
    Use Chernoff Bound: Pr[|f(Dist) - f(sample)| > \tau] <= 2 exp(-2 \tau^2 n)
    :param n: total number of samples
    :param q: total number of queries
    :param beta: desired significance (coverage should be at least 1-beta)
    :returns: the confidence width that is guaranteed by each answer given using fresh n/q samples from the dataset
    """

    n_split = int(np.floor(n / q))
    x = int(np.floor(n_split/2))
    while scipy.stats.binom.cdf(x, n_split, .5) < 1 - beta / (2 * q):
        x += 1
    width = float(np.abs(x - float(n_split) / 2)) / n_split
    return width


def adv_comp(q, eps, delta, method="DP"):
    """
    Get epsilon value from the application of advanced composition to q (eps, delta)-DP mechanisms
    :param q: number of mechanisms
    :param eps: privacy parameter in (eps,delta)-DP for each of the q mechanisms
    :param delta: privacy parameter in (eps,delta)-DP for each of the q mechanisms
    :param method: method for calculating composition bound. Currently, should be from {"DP", "CDP"}
    :returns: privacy cost (computed via advanced composition) of q (eps,delta)-DP mechanisms.
    """

    if method == "DP":
        return (math.exp(eps) - 1) / (math.exp(eps) + 1) * eps * q / 2 + eps * math.sqrt(2 * q * math.log(1 / delta))
    if method == "CDP":
        rho = eps
        if math.sqrt(q * math.pi * rho) / delta < math.exp(1):
            val = 1 / delta
        else:
            val = math.sqrt(q * math.pi * rho) / delta
        if val < 1.0:
            val = 1.0
        return rho * q + 2 * math.sqrt(rho * q * math.log(val))


def conf_width_BNSSSU(n, q, beta):
    """
    Uses a better version of the main transfer theorem (with improved constants) but uses non-optimal
    composition - applies for alpha, beta < 1. Currently applicable only for Gaussian noise.
    :param n: total number of samples
    :param q: total number of queries
    :param beta: desired significance (coverage should be at least 1-beta)
    :returns: the confidence width that is guaranteed via BNSSSU'16 for each answer
    """

    def g1(p):  # p = [rho, delta]
        epsilon = adv_comp(q, p[0], p[1], method="CDP")
        lhs = (math.exp(epsilon) - 1 + 6 * math.floor(float(1) / beta) * p[1])
        rhs = float(1) / n * math.sqrt(float(1) / p[0] * math.log(max(float(4) * q / p[1], 1.0)))
        return lhs + rhs

    def guess_for_BNSSSU(n, q, beta, x0):
        t = math.floor(1 / beta)

        def g(x):  # x = [rho,beta']
            return math.sqrt(t * x[0] * q / 2) + 1 / n * math.sqrt(1 / x[0] * (math.log(2 * q / x[1]))) + 2 * t * x[1]

        bounds = ((10 ** (-15), 1.0 / math.sqrt(q)), (10 ** (-15), 1))
        res = scipy.optimize.minimize(g, x0, bounds=bounds, tol=10 ** (-15))
        return res.x

    lower = 10 ** (-15)
    upper = 1.0 / math.sqrt(q)
    bounds = ((lower, upper), (lower, upper))
    res = scipy.optimize.minimize(g1, guess_for_BNSSSU(n, q, beta, [.001, .000001]),
                                  bounds=bounds, tol=10 ** (-15))
    alpha = min(1, g1(res.x) / (1 - float(1 - beta) ** (math.floor(1.0 / beta))))
    return alpha


def conf_width_DFHPRR_new(n, q, beta):
    """
    Based off of Theorem 10 in DFHPPR'16. Currently applicable only for Gaussian noise.
    :param n: total number of samples
    :param q: total number of queries
    :param beta: desired significance (coverage should be at least 1-beta)
    :returns: the confidence width that is guaranteed via DFHPRR'16 for each answer
    """

    def h(rho):
        roots = np.roots([1.0, -8.0 * rho * q,
                          16.0 * math.pow(rho * q, 2) - 64 * rho * q * math.log(math.sqrt(math.pi * rho * q)),
                          -64.0 * rho * q * math.log(1.0/beta)])  # eqn corresponding to 2nd constraint in Theorem B.2
        max_root = np.real(np.max(roots))
        inn = max_root + math.sqrt(math.log(4.0 * q / beta) / rho) / (2.0 * n)
        return inn

    res = scipy.optimize.minimize_scalar(h, bounds=(0.0, 10 ** (-7)), method='bounded', tol=10 ** (-10))
    at_least = 2.0 * math.sqrt(48 / n * math.log(8 / beta))  # eqn corresponding to 1st constraint in Theorem B.2
    ans = np.min([1, np.max([at_least, h(res.x)])])
    return ans


def conf_width_RZ_new(n, q, beta, sigma=-1.0):
    """
        Based off of Theorem 2.1 (combining CDP (BS'16) + BNSSSU'16 + RZ'16) in the paper. Currently applicable only for
        Gaussian noise.
        :param n: total number of samples
        :param q: total number of queries
        :param beta: desired significance (coverage should be at least 1-beta)
        :param sigma: if sigma is -1, calculates width for best value of sigma. Otherwise, calculates width for given
            sigma
        :returns: the confidence width that is guaranteed via CDP (BS'16) + BNSSSU'16 + RZ'16 for each answer
    """

    def g3(x):  # x = rho*q*n
        def f(y):  # y = lambda
            return float(2 * x - np.log(1 - y)) / y

        res_inn = scipy.optimize.minimize_scalar(f, bounds=(0.0, 1.0 - 10 ** (-15)), method='bounded')
        term1 = (float(1) * res_inn.fun) / (2 * n * beta)
        rho0 = x / (q * n)
        if term1 >= 0:
            return math.sqrt(term1) + 1.0 / (2 * n) * math.sqrt(math.log(4 * q / beta) / rho0)
        else:
            return 10 ** 16

    if sigma == -1:
        res0 = scipy.optimize.minimize_scalar(g3, bounds=(0.0, 10 ** 16), method='bounded')
        return res0.fun
    else:
        rho1 = 1.0 / (2 * pow(n * sigma, 2))
        return g3(rho1 * q * n)


def conf_width_XR_new(n, q, beta):
    """
    Based off a result derived similar to the proof of Theorem 2.1 (combining CDP (BS'16) + BNSSSU'16 + XR'17) in the
    paper. Currently applicable only for Gaussian noise.
    :param n: total number of samples
    :param q: total number of queries
    :param beta: desired significance (coverage should be at least 1-beta)
    :returns: the confidence width that is guaranteed via CDP (BS'16) + BNSSSU'16 + XR'17 for each answer
    """

    def g3(x):  # x = q n \rho'
        term1 = (float(2) / n) * ((2 * x / beta) + math.log(4 / beta, 2))
        rho0 = x / (q * n)
        if term1 >= 0:
            return math.sqrt(term1) + 1.0 / (2 * n) * math.sqrt(math.log(4 * q / beta) / rho0)
        else:
            return 10 ** 16

    res0 = scipy.optimize.minimize_scalar(g3, bounds=(0.0, 10 ** 16), method='bounded')
    return min(1, res0.fun)


def bounds_Thresh(h, thresh, q, b, sigma, beta=0.0, only_last_query=False):
    """
    Based off of Theorem B.9 in the paper.
    :param h: number of samples in the holdout set
    :param thresh: threshold used for comparing training and holdout answers
    :param q: total number of queries asked
    :param b: number of queries answered via the holdout set
    :param sigma: noise parameter for Laplace noise added to the comparisons
    :param beta: desired significance (coverage should be at least 1-beta)
    :param only_last_query: whether coverage required only for the last query asked
    :returns: the confidence width that is guaranteed for Thresholdout
    """
    def f(y):  # y = lambda
        return float((2 * b / (h * pow(sigma, 2))) - np.log(1 - y)) / y

    res_inn = scipy.optimize.minimize_scalar(f, bounds=(0.0, 1.0 - 10 ** (-11)), method='bounded')
    comps = [res_inn.fun / (4 * h)]
    if only_last_query:
        laps = 0.0
        laps_sq = ((2 * pow(4 * sigma, 2)) + (2 * pow(2 * sigma, 2))
                   + 2 * math.sqrt(2 * pow(4 * sigma, 2) * 2 * pow(2 * sigma, 2)))
    else:
        laps_sum = 0.0
        laps_sq_sum = 0.0
        exp_over = 100  # Calculate avg over exp_over samples of sum of max of q Laplace r.v.'s and b Laplace r.v.'s
        for _ in range(exp_over):
            w_max = max(np.random.laplace(scale=4*sigma, size=q))
            y_max = max(np.random.laplace(scale=2*sigma, size=b)) if b > 0 else 0
            laps_sum += (w_max + y_max)
            laps_sq_sum = pow((w_max + y_max), 2)
        laps = laps_sum / exp_over
        laps_sq = laps_sq_sum / exp_over

    psi = laps_sq + 2 * thresh * laps
    comps.append(pow(thresh, 2) + psi)

    temp = res_inn.fun * comps[1] / h
    if temp >= 0:
        comps.append(math.sqrt(temp))
    else:
        comps.append(10 ** 16)
    if beta == 0.0:
        return sum(comps)
    else:
        return math.sqrt(sum(comps)/beta)


==> AISTATS Submission/Supplementary material/Code/helper_funcs.py <==
# -*- coding: utf-8 -*-

import logging
import numpy as np
import os
import pickle
import time


def make_dirs(dir_path_list):
    """
    Creates a directory (if not already present) at the indicated path.
    :param dir_path_list: list of successive directories (e.g., dir_path_list[1] is created inside dir_path_list[0])
                          to be created
    :returns: path to the inner-most directory from the current directory, creating a directory whenever
              one doesn't exist on the path
    """

    n = len(dir_path_list)
    assert n > 0, "dir_path_list cannot be empty."

    save_path = None
    for i in range(n):
        if save_path is None:
            save_path = dir_path_list[i]
        else:
            save_path = os.path.join(save_path, dir_path_list[i])

        if not os.path.isdir(save_path):
            os.mkdir(save_path)

    return save_path


def create_file_for_logging(path, prefix="Exp_log_", name_str=None):
    """
    Creates a file for logging.
    :param path: path for log file
    :param prefix: prefix for log file
    :param name_str: name name_str that is appended to the prefix for naming the log file. If None, the current
                     timestamp is used to create a log file with a unique name.
    """
    if name_str is None:
        name_str = time.strftime("%Y%m%d-%H%M%S")
    logging.basicConfig(filename=os.path.join(path, prefix + name_str + ".log"), filemode='w',
                        level=logging.INFO)


def log_line(line, log=True):
    """
    Logs line in logfile if log=True.
    :param line: line to be logged
    :param log: if True, logs given line
    """
    if log:
        logging.info(line)


def write_to_file(filename, key, to_write_row, log=True):
    """
    Writes to_write_row in file filename for given key.
    :param filename: path to a .pickle file
    :param key: key for which to_write_row should be associated. key should be a tuple
    :param to_write_row: row to be written in file filename for given key
    :param log: if True, writes logs using function logline
    """

    if os.path.isfile(filename):
        with open(filename, 'rb') as handle:
            d = pickle.load(handle)
        d[key] = to_write_row
    else:
        d = {key: to_write_row}

    log_line("writing for key: " + str(key), log)
    with open(filename, 'wb') as handle:
        pickle.dump(d, handle)
    log_line("Updating file " + filename.split('\\')[-1] + " done.", log)


def get_from_file(filename, key, log=True):
    """
    Gets entry for key (if exists) in file filename.
    :param filename: path to a .pickle file
    :param key: key for which value needs to be fetched. key should be a tuple
    :param log: if True, writes logs using function logline
    :returns: value in file filename for given key (if exists), else None
    """

    val = None
    log_line("getting for key: " + str(key), log)
    if os.path.isfile(filename):
        with open(filename, 'rb') as handle:
            d = pickle.load(handle)
            if key in d:
                log_line("Found in file.", log)
                val = d[key]
            else:
                log_line("Not found.", log)
    else:
        log_line("File not found.", log)
    return val


def initialize_with_str_seed(init_str):
    """
    Initializes random number generator with seed corresponding to given input string init_str.
    :param init_str: Initialization string according to which seed will be computed. Seed is the sum of the ASCII
                     values of each character in init_str.
    """
    rnd_val = 0
    if init_str:
        for c in init_str:
            rnd_val += ord(c)
    np.random.seed(rnd_val)


==> AISTATS Submission/Supplementary material/Code/mechanisms.py <==
# -*- coding: utf-8 -*-

from collections import OrderedDict
import cw_funcs as cw
import helper_funcs as hf
import numpy as np
import os
import scipy as sc


class Mechanism:
    """
    Base class which defines the structure for query-answering mechanisms having fixed dataset size n,
    desired significance beta (coverage should be at least 1-beta), and tolerance width tau.
    """
    def __init__(self):
        """
        Initializer for the mechanism.
        """
        self.name = "Empirical"

        self.data = None
        self.n = None
        self.curr_q = 0
        self.beta = None
        self.tau = None
        self.max_q = None
        self.samp_per_q = None
        self.check_for_width = None

    def get_worst_case_bound(self, check_for_width_dict, tau):
        """
        Computes the maximum number of queries that can be answered by the mechanism (in the worst case) with the given
        accuracy parameters.
        :param check_for_width_dict: dict containing parameters (except number of queries) for getting valid widths
                                     via function check_for_width
        :param tau: width of the required certified confidence interval
        :returns: a number > 0 denoting the maximum number of queries answerable by the mechanism with the given
                  accuracy parameters
        """

        # Determine how large the upper bound can be, so we can search within a finite range
        q_low = 1
        q_high = 2
        check_for_width_dict['q'] = q_high
        cur_tau = self.check_for_width(**check_for_width_dict)  # certifiable width for q_high queries
        while tau >= cur_tau > 0.0:
            q_low = q_high
            q_high *= 2
            check_for_width_dict['q'] = q_high
            cur_tau = self.check_for_width(**check_for_width_dict)

        # Use binary search to find the highest value of q in [q_low, q_high] such that cur_tau <= tau
        while q_high > q_low + 1:
            cur_q = q_low + int((q_high - q_low) / 2)
            check_for_width_dict['q'] = cur_q
            cur_tau = self.check_for_width(**check_for_width_dict)
            if cur_tau > tau:
                q_high = cur_q
            else:
                q_low = cur_q
        return q_low

    def add_data(self, data_dict):
        """
        Adds data to the mechanism.
        :param data_dict: should be a dict containing a key "data" with value being a matrix, where each row in
                          the matrix represents a sample of the population. Can also contain a key "name" which
                          contains the name of the generated dataset (the same dataset will be generated for the same
                          name in the future)
        """

        self.data = data_dict["data"]
        self.n = len(self.data)
        if "name" in data_dict:
            hf.initialize_with_str_seed(data_dict["name"])

    def add_params(self, beta, tau, check_for_width=cw.chernoff_conf):
        """
        Adds accuracy parameters (tau, beta), and function for computing valid widths, to the mechanism.
        :param beta: desired significance (coverage should be at least 1-beta)
        :param tau: width of the certified confidence interval
        :param check_for_width: function for computing valid confidence widths for the mechanism.
                                Default = function that computes valid widths via Chernoff bound
        """
        self.beta = beta
        self.tau = tau
        if check_for_width is not None:
            self.check_for_width = check_for_width

    def get_answer(self, query):
        """
        Computes the answer for the given query.
        :param query: function that takes in a dataset, and returns a list of value(s)
        :returns: a dictionary, with a key "answer" containing the empirical answer(s) on the complete dataset if
                  self.check_for_width is None, otherwise it uses Naive Data Splitting to answer each query. "answer"
                  is None if max. possible queries have been already asked to the mechanism.
        """

        assert self.n is not None, "No data added. Add data by calling the function add_data."

        if self.check_for_width is None:  # If no function input to certify widths, return empirical answer.
            ans = query(self.data)
            self.curr_q += len(ans)
            ans_list = [{"answer": ans[i]} for i in range(len(ans))]
        else:
            if self.max_q is None:
                self.name = "Naive Data Split"
                assert self.beta is not None and self.tau is not None, "No params added. Add params by calling " \
                                                                       "the function add_params."
                self.max_q = self.get_worst_case_bound({'n': self.n, 'beta': self.beta}, self.tau)
                self.samp_per_q = int(np.ceil(self.n / self.max_q))  # number of samples available for each query

            if self.curr_q < self.max_q:
                ans = query(self.data[self.curr_q * self.samp_per_q: (self.curr_q + 1) * self.samp_per_q])
                ans_list = []
                num_queries = len(ans)
                for i in range(min(num_queries, self.max_q - self.curr_q)):  # Continue until current batch of queries,
                    # or until max. possible queries are answered
                    ans_list.append({"answer": ans[i]})
                    self.curr_q += 1
                    ans = query(self.data[self.curr_q * self.samp_per_q: (self.curr_q + 1) * self.samp_per_q])
            else:
                return [{"answer": None}]
        return ans_list


class Gaussian_Mechanism(Mechanism):
    """
    Adds 0-mean Gaussian noise with stddev sigma to each answer query(data), and returns answer truncated in [0.0, 1.0].
    """
    def __init__(self, sigma):
        """
        Initializer for the Gaussian mechanism.
        :param sigma: standard deviation of the 0-mean Gaussian noise added to each query answer
        """
        Mechanism.__init__(self)
        self.sigma = sigma
        self.name = "Gauss"

    def add_params(self, beta, tau, check_for_width=cw.conf_width_RZ_new):
        """
        Adds accuracy parameters (tau, beta), and function for computing valid widths, to the mechanism.
        :param beta: desired significance (coverage should be at least 1-beta)
        :param tau: width of the certified confidence interval
        :param check_for_width: function for computing valid confidence widths for the mechanism.
                                Default = function that computes valid widths via CDP [BS'16] +
                                          the Monitor argument [BNSSSU'16] + [RZ'16]
        """
        Mechanism.add_params(self, beta, tau, check_for_width=check_for_width)

    def get_answer(self, query):
        """
        Computes the answer for the given query.
        :param query: function that takes in a dataset, and returns a list of value(s)
        :returns: a dictionary, with a key "answer" containing the empirical answer(s) on the complete dataset with
                  Gaussian noise added. If self.check_for_width is given, then "answer" is None if max. possible
                  queries have been already asked to the mechanism.
        """

        assert self.n is not None, "No data added. Add data by calling the function add_data."

        ans = query(self.data)
        self.curr_q += len(ans)
        noise_to_add = np.random.normal(0, scale=self.sigma, size=len(ans))
        omit_ans = 0

        if self.check_for_width is not None:
            if self.max_q is None:
                assert self.beta is not None and self.tau is not None, "No params added. Add params by calling " \
                                                                       "the function add_params."
                if self.sigma == -1.0:  # calculated using optimal value of sigma according to the result in the paper
                    self.max_q = self.get_worst_case_bound({'n': self.n, 'beta': self.beta}, self.tau)
                else:
                    self.max_q = self.get_worst_case_bound({'n': self.n, 'beta': self.beta, 'sigma': self.sigma},
                                                           self.tau)

            if self.curr_q < self.max_q:
                omit_ans = max(0, self.curr_q - self.max_q)
            else:
                return [{"answer": None}]

        return [{"answer": min(1.0, max(0.0, ans[i] + noise_to_add[i]))} for i in range(len(ans) - omit_ans)]


class Thresholdout_Mechanism(Mechanism):
    """
    Implementation of the Thresholdout mechanism from [DFHPRR'15 (NeurIPS)].
    """
    def __init__(self, hold_frac, threshold, sigma):
        """
        Initializer for Thresholdout.
        :param hold_frac: data fraction to be assigned as holdout set.
        :param threshold: threshold for comparing training and holdout answers
        :param sigma: noise parameter for Laplace noise added to the comparisons
        """
        Mechanism.__init__(self)
        self.hold_size = None
        self.train_size = None
        assert 0.0 < hold_frac <= 1.0, "hold_frac should take a value in (0, 1]."
        self.hold_frac = hold_frac
        self.threshold = threshold
        self.sigma = sigma
        self.name = "Thresh"
        self.noisy_thresh = self.threshold + np.random.laplace(0, 2 * self.sigma)
        self.n = None
        self.cost_q = 0

    def add_params(self, beta, tau, check_for_width=cw.bounds_Thresh):
        """
        Adds accuracy parameters (tau, beta), and function for computing valid widths, to the mechanism.
        :param beta: desired significance (coverage should be at least 1-beta)
        :param tau: width of the certified confidence interval
        :param check_for_width: function for computing valid confidence widths for the mechanism.
                                Default = function from the paper that computes valid widths for Thresholdout
        """
        Mechanism.add_params(self, beta, tau, check_for_width=check_for_width)

    def get_answer(self, query):
        """
        Computes the answer for the given query.
        :param query: function that takes in a dataset, and returns a list of value(s)
        :returns: a dictionary, with a key "answer" containing the answer(s) on the dataset via Thresholdout.
                  If self.check_for_width is given, then "answer" is None if max. possible
                  queries have been already asked to the mechanism.
        """

        assert self.n is not None, "No data added. Add data by calling the function add_data."

        if self.train_size is None:
            self.hold_size = int(np.floor(self.n * self.hold_frac))
            self.train_size = self.n - self.hold_size
            assert self.train_size >= 1, "Training set size should be at least 1."

        ans_list = []
        train_ans = query(self.data[: self.train_size])
        hold_ans = query(self.data[self.train_size: self.n])
        assert len(train_ans) == len(hold_ans), "Training and Holdout answers should have same length."
        for i in range(len(train_ans)):
            self.curr_q += 1
            if np.abs(train_ans[i] - hold_ans[i]) <= self.noisy_thresh + np.random.laplace(0, 4 * self.sigma):
                ans = train_ans[i]
            else:
                self.cost_q += 1
                self.noisy_thresh = self.threshold + np.random.laplace(0, 2 * self.sigma)
                ans = min(1.0, max(0.0, hold_ans[i] + np.random.laplace(0, self.sigma)))

            if (self.check_for_width is None or
                    self.check_for_width(h=self.hold_size, thresh=self.threshold, k=self.curr_q, b=self.cost_q,
                                         sigma=self.sigma, beta=self.beta) <= self.tau):
                ans_list.append({"answer": ans})
            else:
                ans_list.append({"answer": None})
                break
        return ans_list


class Guess_and_Check_Mechanism:
    """
    Base class which defines the structure for the 'Guess and Check' (GnC) query-answering mechanism.
    """

    def __init__(self, mech_guess, check_data_frac, use_mgf_width=True, **kwargs):
        """
        Initializer for the GnC mechanism.
        :param mech_guess: guess mechanism that will be used for taking guesses to queries
        :param check_data_frac: data fraction to be assigned as holdout set
        :param use_mgf_width: if True, tolerance for holdout is computed via mgf_width function, else via
                              the Chernoff bound
        """
        assert 0.0 < check_data_frac < 1.0, "Check mechanism's data fraction should be in (0, 1)."
        self.M_guess = mech_guess
        self.check_data_frac = check_data_frac
        self.use_mgf_width = use_mgf_width

        # Determine if tau needs to be increased at every failure.
        self.start_tau = (0.0 if ("multiply_tau" not in kwargs or kwargs["multiply_tau"] is None or
                                  "start_tau" not in kwargs["multiply_tau"])
                          else kwargs["multiply_tau"]["start_tau"])  # Start value of tau. Default = 0.0
        self.max_tau = (0.5 if ("multiply_tau" not in kwargs or kwargs["multiply_tau"] is None or
                                "max_tau" not in kwargs["multiply_tau"])
                        else kwargs["multiply_tau"]["max_tau"])  # Max. value of tau. Default = 0.5
        self.tau_multiplier = (1.0 if ("multiply_tau" not in kwargs or kwargs["multiply_tau"] is None or
                                       "tau_multiplier" not in kwargs["multiply_tau"])
                               else kwargs["multiply_tau"]["tau_multiplier"])  # Multiplication factor for tau at
        # every failure. Default = 1.0

        self.q_encoding_param = -2 if "q_encoding_param" not in kwargs else kwargs["q_encoding_param"]  # If provided,
        # use kwargs["q_encoding_param"] for calculating terms for union bound over number of queries.
        # Default = -2 (inverse quadratic series)
        self.f_encoding_param = -2 if "f_encoding_param" not in kwargs else kwargs["f_encoding_param"]   # If provided,
        # use power kwargs["f_encoding_param"] for calculating terms for union bound over number of failures.
        # Default = -2 (inverse quadratic series)

        self.check_data = None
        self.check_n = None
        self.gamma_list = None  # To store the discretization parameter gamma used at every failure
        self.beta = None
        self.tau = None
        self.curr_q_done = 0
        self.cur_failures = 0
        self.max_q_reached = False

        self.name = "GnC (G=" + self.M_guess.name + ")"
        if self.tau_multiplier != 1.0:
            self.name = self.name + "Tm" + str(self.tau_multiplier)
        if not self.use_mgf_width:
            self.name = "Chern" + self.name

    def add_data(self, data_dict):
        """
        Reserves self.check_data_frac fraction of the data as the holdout set, and adds the remaining data to
        the guess mechanism.
        :param data_dict: should be a dict containing a key "data" with value being a matrix, where each row in
                          the matrix represents a sample of the population. Can also contain a key "name" which
                          contains the name of the generated dataset (the same dataset will be generated for the same
                          name in the future)
        """

        self.check_n = int(np.floor(len(data_dict["data"]) * self.check_data_frac))
        self.check_data = data_dict["data"][: self.check_n]
        self.M_guess.add_data({"data": data_dict["data"][self.check_n:]})

    def add_params(self, beta, tau):
        """
        Adds accuracy parameters (tau, beta) to the mechanism.
        :param beta: desired significance (coverage should be at least 1-beta)
        :param tau: width of the certified confidence interval
        """
        self.beta = beta
        self.tau = self.start_tau if self.start_tau > 0.0 else min(self.max_tau, tau)

    @staticmethod
    def myround(ans, gamma, **kwargs):
        """
        Rounds the given value ans to mutiples of gamma  (and within range [0,1])
        :param ans: the value to be rounded
        :param gamma: discretization parameter. ans will be rounded to multiples of gamma (and within range [0,1])
        :returns:
        """
        if ans < 0.0:
            return 0.0
        # Round up, or round down, if specified. Else use default rounding function.
        if "round_down" in kwargs and kwargs["round_down"]:
            mult = int(np.floor(ans / gamma))
        elif "round_up" in kwargs and kwargs["round_up"]:
            mult = int(np.ceil(ans / gamma))
        else:
            mult = round(ans / gamma)
        return min(1.0, mult * gamma)

    @staticmethod
    def encoding_multiplier(x, param=-2):
        """
        Computes the indexed term in a series with sum converging to 1.
        :param x: index of required term in the series
        :param param: if param < 0, use convergent inverse series of power param, else use inverse exponential series
                      of base param
        :returns: i'th element of a series with sum converging to 1
        """

        if x < 0:
            return 1
        elif param < 0:
            return pow(x + 1, param) / sc.special.zeta(-1 * param)
        else:
            return 1.0 / pow(param, x + 1)

    @staticmethod
    def count_possible_transcripts(q, f, discr_f_list=None):
        """
        Computes the number of possible transcripts, given the number of queries asked i, number of failures f, and the
        list of discretization parameter used in each failure discr_f_list.
        :param q: number of queries already asked
        :param f: number of failures occurred
        :param discr_f_list: list containing the discretization parameter used in each failure
        :returns: the total number of possible transcripts with the given parameters
        """

        c = 1.0
        if f > 0:
            if q > f:
                c *= sc.special.comb(q, f)
            if discr_f_list:
                assert len(discr_f_list) == f, (
                            "Length of discretization parameters list discr_f_list should be exactly " +
                            "equal to number of failures f.")
                for disc in discr_f_list:
                    c *= np.ceil(1.0 / disc)
        return c

    def max_valid_gamma(self, beta, tau, n):
        """
        Computes the maximum possible discretization parameter possible while guaranteeing the required accuracy.
        :param beta: desired significance for this query
        :param tau: width of the certified confidence interval
        :param n: size of dataset
        :returns: parameter in [0, tau)
        """

        def lhs(gam):
            return 2 * n * pow(tau - gam, 2)

        rhs = np.log(2.0 / beta)

        if lhs(0.0) <= rhs:
            return 0.0

        gam_high = tau

        # Determine how low does gam_low need to be to satisfy the bound. Will determine precision for the binary
        # search performed next as well.
        gam_low = tau / 10
        while lhs(gam_low) < rhs:
            gam_low /= 10

        tol = gam_low  # set precision to gam_low

        # Use binary search (with tolerance of separation between the range set to tol) to find the highest value of
        # gamma (in multiples of tol) in [gam_low, gam_high] such that lhs(cur_gam) <= rhs
        while gam_high > gam_low + tol:
            cur_gam = gam_low + ((gam_high - gam_low) / 2)
            if lhs(cur_gam) < rhs:
                gam_high = cur_gam
            else:
                gam_low = cur_gam
        return self.myround(gam_low, tol, round_down=True)

    def get_answer(self, query):
        """
        Computes the answer for the given query.
        :param query: function that takes in a dataset, and returns a list of value(s)
        :returns: a list of dictionaries, each with a key "answer" containing the answer(s) on the dataset via GnC,
                  "tau" containing the certified width, and "failures" containing the number of failures that have
                  occurred so far. If a query cannot be answered at the required accuracy, from then on "answer" is
                  None.
        """

        assert self.check_n is not None, "No data added. Add data by calling the function add_data."
        assert self.beta is not None, "No params added. Add data by calling the function add_params."
        if self.max_q_reached:
            return [{"answer": None}]

        ans_list = []
        guess_ans = self.M_guess.get_answer(query)
        check_ans = query(self.check_data)
        assert len(guess_ans) == len(check_ans), "Guess and Check answers should have same length."
        for i in range(len(ans_list), len(guess_ans)):
            curr_q_enc_mult = self.encoding_multiplier(self.curr_q_done, self.q_encoding_param)
            failures_enc_mult = self.encoding_multiplier(self.cur_failures, self.f_encoding_param)
            poss_transcript_div = self.count_possible_transcripts(self.curr_q_done, self.cur_failures, self.gamma_list)
            beta_i = self.beta * curr_q_enc_mult * failures_enc_mult / poss_transcript_div  # accounting for all
            # possible transcripts for previous queries
            width_to_use = self.tau

            if self.use_mgf_width:
                # Get appropriate (right/left) end of the confidence interval depending on which of guess answer
                # and check answer is greater
                if guess_ans[i]["answer"] > check_ans[i]:
                    cur_width = cw.mgf_width(self.check_n, guess_ans[i]["answer"] + width_to_use, beta_i / 2,
                                             upper=True)
                else:
                    cur_width = cw.mgf_width(self.check_n, guess_ans[i]["answer"] - width_to_use, beta_i / 2,
                                             upper=False)
            else:
                cur_width = cw.chernoff_conf(self.check_n, 1, beta_i)

            diff = np.abs(guess_ans[i]["answer"] - check_ans[i])
            self.curr_q_done += 1
            if diff <= width_to_use - cur_width:
                ans_list.append({"answer": guess_ans[i]["answer"], "tau": width_to_use, "failures": self.cur_failures})
            else:
                self.cur_failures += 1
                ans_given = False

                # Compute new tau if self.tau_multiplier != 1.
                if self.tau_multiplier != 1.0:
                    gamma_found = False
                    while not gamma_found:  # increase tau until a non-zero discretization parameter gamma is found
                        self.tau = min(self.tau * self.tau_multiplier, self.max_tau)
                        width_to_use = self.tau
                        gamma_test = self.max_valid_gamma(beta_i, width_to_use, self.check_n)
                        if gamma_test > 0.0:
                            gamma_found = True
                        elif self.tau == self.max_tau:
                            break

                gamma = self.max_valid_gamma(beta_i, width_to_use, self.check_n)

                if gamma > 0.0:
                    ans_list.append({"answer": self.myround(check_ans[i], gamma), "tau": width_to_use,
                                     "failures": self.cur_failures})  # if a valid gamma is found, add discretized
                    # holdout answer to answer list
                    if self.cur_failures > 1:
                        self.gamma_list.append(gamma)
                    else:
                        self.gamma_list = [gamma]
                    ans_given = True

                if not ans_given:
                    break

        if len(ans_list) < len(guess_ans):
            ans_list.append({"answer": None})
            self.max_q_reached = True
        return ans_list


def discretize_get_q(gamma, n, beta, tau):
    """
    Computes the maximum number of queries that can be answered via discretization with parameter gamma,
    given n, beta, tau.
    :param gamma: discretization parameter gamma (to get discretization with multiples of gamma)
    :param n: dataset size
    :param beta: failure probability
    :param tau: tolerance width (radius)
    :returns: the maximum queries that can be answered via discretization with parameter gamma, given n, beta, tau
    """
    save_path = hf.make_dirs(dir_path_list=["Saved_Results"])
    filename = os.path.join(save_path, "Discretize_bounds.pickle")
    to_save_dict = {"n": n, "beta": beta, "tau": tau, "gamma": gamma}
    to_save_key = tuple(OrderedDict(sorted(to_save_dict.items())).items())
    bound = hf.get_from_file(filename, to_save_key, log=False)  # check if already computed
    if bound is None:
        # Binary search in range [1, n] to find max. number of queries that can be answered
        # combining compression bounds with the Chernoff bound, for computing accuracy of discretized answer
        # For answering q queries, we require 2 * (1/gamma)^(q-1) exp(-2 * (tau-gamma)^2 * n) < beta/q
        q_high = n
        q_low = 1
        lhs = np.log(beta)
        while q_high > q_low + 1:
            q_mid = int(np.ceil(q_high + q_low) / 2)
            rhs = np.log(2 * q_mid) - 2 * n * pow(tau - gamma, 2) + (q_mid - 1) * np.log(1.0 / gamma)
            if lhs >= rhs:
                q_low = q_mid
            else:
                q_high = q_mid - 1
        bound = q_low
        hf.write_to_file(filename, to_save_key, bound, log=False)
    return bound


def discretize_get_best_q(gamma_list, n, beta, tau):
    """
    Computes the maximum number of queries that can be answered via discretization with gamma from gamma_list,
    given n, beta, tau.
    :param gamma_list: list containing discretization parameter gamma (to get discretization with multiples of gamma)
    :param n: dataset size
    :param beta: failure probability
    :param tau: tolerance width (radius)
    :returns: the maximum queries that can be answered via discretization from gamma_list, given n, beta, tau
    """
    max_q = 0
    for gamma in gamma_list:
        if gamma <= tau:  # If gamma > tau, not possible to guarantee accuracy with tolerance tau.
            q_cur = discretize_get_q(gamma, n, beta, tau)
            if q_cur > max_q:
                max_q = q_cur
    return max_q


==> AISTATS Submission/Supplementary material/Code/rmse_funcs.py <==
# -*- coding: utf-8 -*-

from collections import OrderedDict
import copy
import cw_funcs as cwf
import helper_funcs as hf
import math
import numpy as np
import os
from scipy import optimize
from scipy.stats import chi2
import timeit
import tr_strategy_funcs as trf


def createData(n, d, nbiased=0, bias_num=6.0):
    """
    Data points are random Gaussian vectors. Class labels are random and uniform.
    First nbiased features are biased with bias bias_num/sqrt(n) towards the class label.
    """
    x = np.random.normal(0, 1, (n, d + 1))
    x[:][d] = np.sign(x[:][d])
    if nbiased > 0:
        bias = bias_num / np.sqrt(n)
        b = np.zeros(nbiased)
        for i in range(n):
            b[0:nbiased] = bias * x[i][d]
            x[i][range(0, nbiased)] = np.add(x[i][range(0, nbiased)], b)
    return x


def data_splitRMSE(n, k):
    return [np.sqrt(float(k) / (4 * n))]


def calc_sigma(n, rho):
    return math.sqrt(1.0/(2*n**2*rho))


def RZ_monitorRMSE(n, k, only_last_query=False, fix_lambda=-1.0, sigma=-1.0):
    """
    If sigma>0, returns max. RMSE for q queries over n samples (where all may be adaptive if
    only_last_query=True, else only the last one), such that Gaussian noise of std. dev. sigma is added to each answer.
    If fixed_lambda is given, then calculates it for lambda=fixed_lambda, else searches for a minima for lambda
    in (0, 1). If sigma is -1.0, calculates minimum RMSE over a range of sigma.
    """
    def f(x):  # x = rho*n*q
        subgauss = math.sqrt(1 / (2 * n))

        def g(y):  # y = lambda
            return float((2 * x) - np.log(1 - y)) / y

        if fix_lambda == -1.0:
            res_inn = optimize.minimize_scalar(g, bounds=(0.0, 1.0 - 10 ** (-11)), method='bounded')
            term1 = subgauss ** 2 * res_inn.fun
        else:
            res_inn = g(fix_lambda)
            term1 = subgauss ** 2 * res_inn
        if sigma == -1.0:
            sigma_f = math.sqrt(k / (2 * n * x))  # As sigma = sqrt(1/(2*rho*n**2))
        else:
            sigma_f = sigma
        if only_last_query:
            expec = pow(sigma_f, 2)
        else:
            sum_n = 0.0
            exp_over = 30  # Calculate avg over exp_over samples of max of q square of Gaussians
            for _ in range(exp_over):
                sum_n += pow(sigma_f, 2) * max(chi2.rvs(df=1, size=k))
            expec = sum_n / exp_over
        term2 = 2 * expec
        return np.sqrt(term1 + term2)

    if sigma == -1.0:
        params = optimize.minimize_scalar(f, bounds=(0.0, 10 ** 16), method='bounded')
        return [params.fun, calc_sigma(n, params.x / (k * n))]
    else:
        rho = 1.0 / (2 * pow(n, 2) * pow(sigma, 2))  # As sigma = sqrt(1/(2*rho*n**2))
        return f(rho*n*k)


def bin_search_k(samples, f_for_rmse, max_rmse, **kwargs):
    # Find appropriate upper and lower bounds for q
    k_low = 1
    k_high = samples
    if "only_last_query" in kwargs:
        cur_rmse = f_for_rmse(samples, k_high, kwargs["only_last_query"])[0]
    else:
        cur_rmse = f_for_rmse(samples, k_high)[0]
    while cur_rmse < max_rmse:
        k_low = k_high
        k_high *= 2
        if "only_last_query" in kwargs:
            cur_rmse = f_for_rmse(samples, k_high, kwargs["only_last_query"])[0]
        else:
            cur_rmse = f_for_rmse(samples, k_high)[0]

    # Use binary search to find the highest value of q in [k_low, k_high] such that RMSE <= max_RMSE
    while k_high > k_low + 1:
        cur_k = k_low + int((k_high - k_low) / 2)
        if "only_last_query" in kwargs:
            cur_rmse = f_for_rmse(samples, cur_k, kwargs["only_last_query"])[0]
        else:
            cur_rmse = f_for_rmse(samples, cur_k)[0]
        if cur_rmse > max_rmse:
            k_high = cur_k
        else:
            k_low = cur_k
    return k_low


def compute_RZ_RMSE_calcs_all_k(n, max_k, only_last_query=False, fix_lambda=-1.0, sigma=-1.0,
                                skip_every_k=1, start_k=None, log=False, file_save_name=None, log_name=None):
    """
    Save at file_save_name, a list containing RMSE and optimal sigma values
    for q in [start_k, max_k] calculated in intervals of skip_every_k via function RZ_monitorRMSE.
    """
    if file_save_name is None:
        save_path = hf.make_dirs(dir_path_list=["Saved_Results"])
        file_save_name = os.path.join(save_path, "TRS_n_" + str(n) + ".pickle")
    if log:
        hf.create_file_for_logging(hf.make_dirs(dir_path_list=["Script_Results"]), name_str=log_name)
    if start_k is None:
        start_k = skip_every_k
        key = tuple(["RZ", fix_lambda, sigma, skip_every_k, only_last_query])
    else:
        key = tuple(["RZ", fix_lambda, sigma, start_k, skip_every_k, only_last_query])
    rz_monitor_calcs = hf.get_from_file(file_save_name, key, log=False)
    req_len = int(np.ceil((max_k - start_k + 1) / skip_every_k))
    if rz_monitor_calcs:
        if len(rz_monitor_calcs) >= req_len:
            hf.log_line("All values for RZ already computed.", log)
            return rz_monitor_calcs[:req_len]
    else:
        rz_monitor_calcs = []

    calc_done_for_k = start_k + (len(rz_monitor_calcs) - 1) * skip_every_k
    if calc_done_for_k < max_k:
        val_start_time = timeit.default_timer()
        hf.log_line("Starting Upper Bound computations from q=" + str(calc_done_for_k), log)
        count = 0
        for k in range(calc_done_for_k + skip_every_k, max_k + 1, skip_every_k):
            count += 1
            rz_monitor_calcs.append(RZ_monitorRMSE(n, k, fix_lambda=fix_lambda,
                                                   only_last_query=only_last_query, sigma=sigma))
            if count == 100:
                hf.log_line("Calculating Upper bound done till q=" + str(k), log)
                hf.write_to_file(file_save_name, key, rz_monitor_calcs, log=False)
                count = 0
        hf.write_to_file(file_save_name, key, rz_monitor_calcs, log=False)
        val_elapsed = timeit.default_timer() - val_start_time
        hf.log_line("Upper Bound calculation done in %.2f seconds." % val_elapsed, log)
        return rz_monitor_calcs


def get_RZ_RMSE_calcs_all_k(n, max_k, only_last_query=False, fix_lambda=-1.0, sigma=-1.0, skip_every_k=1,
                            file_save_name=None, start_k=None):
    """
    Return, if exists in file_save_name, a list containing RMSE and optimal sigma values
    for q in [1, max_k] calculated in intervals of skip_every_k via function RZ_monitorRMSE.
    """
    if file_save_name is None:
        save_path = hf.make_dirs(dir_path_list=["Saved_Results"])
        file_save_name = os.path.join(save_path, "TRS_n_" + str(n) + ".pickle")
    if start_k is None:
        start_k = skip_every_k
        key = tuple(["RZ", fix_lambda, sigma, skip_every_k, only_last_query])
    else:
        key = tuple(["RZ", fix_lambda, sigma, start_k, skip_every_k, only_last_query])
    rz_monitor_calcs = hf.get_from_file(file_save_name, key, log=False)
    req_len = int(np.ceil((max_k - start_k + 1) / skip_every_k))
    if rz_monitor_calcs is None or len(rz_monitor_calcs) < req_len:
        print("Compute Upper Bound values.")
        return None
    else:
        return rz_monitor_calcs[:req_len]


def compute_thresh_ub_RMSE_calcs_all_k(n, max_k, hold_size, threshold, sigma, skip_every_k=1, log=False, log_name=None):
    """
    Save at file_save_name, a list containing RMSE values for q in [start_k, max_k] calculated in intervals of
    skip_every_k.
    """
    save_path = hf.make_dirs(dir_path_list=["Saved_Results"])
    file_save_name = os.path.join(save_path, "Thresh_TRS_n_" + str(n) + ".pickle")
    if log:
        hf.create_file_for_logging(hf.make_dirs(dir_path_list=["Script_Results"]), name_str=log_name)

    mech_dict = trf.const_mech_list(skip_every_k, thresh={"hold_size": hold_size, "threshold": threshold,
                                                          "sigma": sigma, "thresh_opt_query": True})[0]
    orig_params = copy.deepcopy(mech_dict["mech_params"])
    orig_params["max_k"] = max_k
    ub_params = copy.deepcopy(orig_params)
    ub_params["bound"] = "ub"

    key_ub = tuple(OrderedDict(sorted(ub_params.items())).items())
    y_vals_ub = hf.get_from_file(file_save_name, key_ub, log=False)
    if y_vals_ub is None:
        val_start_time = timeit.default_timer()
        trf.two_round_strategy(n, max_k, [mech_dict], file_save_name, reps=1, plot=False, log=log, log_name=log_name)
        y_vals_ub = []
        orig_params["b_increase_at_k"] = True
        key_b = tuple(OrderedDict(sorted(orig_params.items())).items())
        b_increase_at_k = hf.get_from_file(file_save_name, key_b, log=False)
        b_count = 0
        for k in range(1, max_k + 1, orig_params["skip_every_k"]):
            if b_count < len(b_increase_at_k) and k >= b_increase_at_k[b_count]:
                while b_count < len(b_increase_at_k) and k >= b_increase_at_k[b_count]:
                    b_count += 1
            ub_rmse = cwf.bounds_Thresh(orig_params["hold_size"],
                                        orig_params["threshold"],
                                        k, b_count,
                                        orig_params["sigma"], 0.0,
                                        only_last_query=True)[0]
            y_vals_ub.append(min(1.0, ub_rmse))
        hf.write_to_file(file_save_name, key_ub, y_vals_ub, log=False)
        val_elapsed = timeit.default_timer() - val_start_time
        hf.log_line("Upper Bound calculation done in %.2f seconds." % val_elapsed, log)


def get_thresh_ub_RMSE_calcs_all_k(n, max_k, hold_size, threshold, sigma, skip_every_k=1):
    """
    Return, if exists in file_save_name, a list containing RMSE for q in [start_k, max_k] calculated in intervals of
    skip_every_k.
    """
    save_path = hf.make_dirs(dir_path_list=["Saved_Results"])
    file_save_name = os.path.join(save_path, "Thresh_TRS_n_" + str(n) + ".pickle")
    mech_dict = trf.const_mech_list(skip_every_k, thresh={"hold_size": hold_size, "threshold": threshold,
                                                          "sigma": sigma, "thresh_opt_query": True})[0]
    orig_params = copy.deepcopy(mech_dict["mech_params"])
    orig_params["max_k"] = max_k
    ub_params = copy.deepcopy(orig_params)
    ub_params["bound"] = "ub"

    key_ub = tuple(OrderedDict(sorted(ub_params.items())).items())
    y_vals_ub = hf.get_from_file(file_save_name, key_ub, log=False)
    if y_vals_ub is None:
        print("Compute Upper Bound values.")
        return None
    else:
        return y_vals_ub


==> AISTATS Submission/Supplementary material/Code/strategies.py <==
# -*- coding: utf-8 -*-

import helper_funcs as hf
import numpy as np


class Strategy:
    """
    Base class which defines the structure for analyst strategies. Compatible with mechanisms having fixed
    dataset size n, desired significance beta (coverage should be at least 1-beta), and tolerance width tau.
    """

    def __init__(self, n, q_mean=0.5, ada_freq=None, q_max=None):
        """
        Initializer for the strategy.
        :param n: dataset size
        :param q_mean: expectation of the answer for each query asked by the strategy
        :param ada_freq: denotes adaptive query frequency. If None, every 100th query will be asked adaptively.
                         Otherwise, ada_freq should be a dictionary having two keys, method, and method_param > 1.
                         method="additive" denotes adaptive queries will be asked at indices that are multiples of
                         method_param , whereas method="power" denotes adaptive queries will be asked at indices i for
                         which there exists j, 0<j<i, such that pow(j, method_param) = i.
        :param q_max: maximum number of queries q_max asked by the strategy. If None, q_max is assigned the maximum
                      value q such that q <= n and the last query is an adaptive query for the strategy.
        """
        assert 0 <= q_mean <= 1.0, "Expectation of each query, q_mean, should be in [0.0, 1.0]."
        self.n = n
        self.q_mean = q_mean
        if ada_freq is None:
            ada_freq = {"method": "additive", "method_param": 100}

        self.pr_1 = (1.0 + np.sqrt(max(2 * q_mean - 1, 1 - 2 * q_mean))) / 2  # Calculating the probability of 1, pr_1,
        # so that expectation of each non-adaptive query = q_mean. For each adaptive query, we scale it such that its
        # expectation is q_mean. Each non-adaptive query q_i = ((x(i) * x(q_max)) + 1) / 2, where x \in {-1,1}^(q_max).

        self.ada_ctr = 0  # adaptive query counter

        assert "method" in ada_freq and "method_param" in ada_freq, ("Adaptive query frequency should have method"
                                                                     + " type and method parameter.")
        assert ada_freq["method"] in {"additive", "power"}, ("Adaptive query frequency method should be in " +
                                                             "{additive, power}")
        assert ada_freq["method_param"] > 1, "Adaptive query frequency should be greater than 1."

        self.ada_method = ada_freq["method"]
        self.ada_method_param = ada_freq["method_param"]
        self.name = "Adaptive_every_" + self.ada_method + "_" + str(self.ada_method_param)
        if self.ada_method == "additive":
            if q_max is None:
                q_max = int(np.floor(self.n/self.ada_method_param)) * self.ada_method_param
            else:
                assert q_max % self.ada_method_param == 0, ("q_max should be divisible by additive frequency of " +
                                                            "adaptive queries.")
            self.next_ada_q_at = self.ada_method_param
        else:
            if q_max is None:
                n_root = int(np.floor(pow(n, 1.0 / self.ada_method_param)))
                q_max = pow(n_root, self.ada_method_param)
            else:
                q_max_root = int(np.floor(pow(q_max, 1.0 / self.ada_method_param)))
                assert pow(q_max_root, self.ada_method_param) == q_max, ("q_max should be divisible by power " +
                                                                         str(self.ada_method_param) +
                                                                         " frequency of adaptive queries.")
            self.next_ada_q_at = pow(self.ada_ctr + 2, self.ada_method_param)

        self.q_max = q_max
        self.cur_q = 0  # stores the number of queries asked by the strategy
        self.prev_ada_q_at = 0  # stores the index for the last adaptive query
        self.cur_corr = 0  # stores the index of the feature for which the next non-adaptive query will measure
        # correlation with the last feature

        self.mech_ans_list = []  # for storing mechanism's answers to adaptive queries
        self.true_ans_list = []  # for storing true answers to adaptive queries
        self.mech_corr_list = []  # for storing mechanism's answers to non-adaptive queries
        self.true_corr_list = []  # for storing true answers to non-adaptive queries

        if self.q_mean != 0.5:
            self.name = self.name + "_qmean_" + str(self.q_mean)
        if self.q_max != 40000:
            self.name = self.name + "_qmax_" + str(self.q_max)
        self.data_name = None

    def gen_data(self, data_name=None):
        """
        Generates data for the strategy.
        :param data_name: name for the generated data
        :returns: an (self.n x self.q_max) array, with each entry in {-1, 1}
        """

        # If data_name is not None, generate data after initializing random number generator with a seed corresponding
        # to data_name, so that the same data is generated each time for a given data_name (for consistency across
        # multiple runs of the strategy).
        if data_name is not None:
            self.data_name = data_name
            hf.initialize_with_str_seed(data_name)
        data = np.random.choice([-1, 1], (self.n, self.q_max), p=[1 - self.pr_1, self.pr_1])
        return data

    def next_query(self, prev_ans=None):
        """
        Computes the next query for the strategy.
        :param prev_ans: previous answer given by the mechanism. Can take value None either when the strategy has asked
                         0 queries, or when the mechanism cannot answer the previous query at the desired accuracy
        :returns: dictionary containing keys "query" and "true_answer". "query" contains a function denoting the next
                  adaptive query, or the next batch of non-adaptive queries (non-adaptive queries until the next
                  adaptive query). "true_answer" contains the expected answer(s) for the query/queries in "query". If
                  number of allowable queries is exhausted, or the mechanism responds None to previously asked query,
                  then returns None.
        """

        def get_corr(data):
            """
            Computes the correlation for each of the next batch of features, with the last feature. Here, batch refers
            to the number of non-adaptive queries before the next adaptive query.
            :param data: 2-d dataset with self.q_max columns
            :returns: list containing answers in [0,1], one each for the next batch of features
            """
            s, k = data.shape
            assert k == self.q_max, "Length of each sample should be " + str(self.q_max)

            corr = (np.sum(np.multiply(
                data[:, self.cur_corr:self.cur_corr + (self.next_ada_q_at - self.prev_ada_q_at - 1)],
                np.reshape(data[:, -1], (s, 1))), axis=0) / s)   # each answer in [-1.0, 1.0]
            return (corr + 1) / 2  # each answer in [0.0, 1.0]

        def get_acc(data):
            """
            Computes the adaptive query using the answers of previously asked non-adaptive queries.
            :param data: 2-d dataset with self.q_max columns
            :returns: list containing an answers in [0,1]
            """
            s, k = data.shape
            assert k == self.q_max, "Length of each sample should be " + str(self.q_max)

            corr_arr = (np.array(self.mech_corr_list) * 2) - 1  # each answer in [-1.0, 1.0]
            corr_arr = [max(-1 + 1e-15, min(1 - 1e-15, corr)) for corr in corr_arr]  # to avoid errors in
            # log computation
            weight_arr = [np.log((1.0 + corr) / (1 - corr)) for corr in corr_arr]  # weight of each queried feature in
            # predicting last feature
            pred_x = (np.sign(np.sign(np.dot(data[:, : self.cur_corr], weight_arr)) + 1) * 2) - 1  # predictions in
            # [-1,1]^s
            ret_ans = np.count_nonzero(pred_x == data[:, -1]) / s  # calculate accuracy of predictions
            if self.q_mean != 0.5:
                ret_ans *= self.q_mean/max(self.pr_1, 1 - self.pr_1)  # scaling answer if self.q_mean != 0.5
            return [ret_ans]

        if self.cur_q < self.q_max and (self.cur_q == 0 or prev_ans):  # continue as long as number of queries asked
            # doesn't exceed self.q_max, and one of either the mechanism provided an answer to the previous query, or
            # it is the first query
            if prev_ans:  # append mechanism answer to appropriate list
                if self.cur_q == self.prev_ada_q_at:
                    self.mech_ans_list.append(prev_ans[0]["answer"])
                else:
                    for i in range(len(prev_ans)):
                        self.mech_corr_list.append(prev_ans[i]["answer"])

            self.cur_q += 1
            if self.cur_q == self.next_ada_q_at:  # if the next query to be asked is an adaptive query
                self.cur_corr += (self.next_ada_q_at - self.prev_ada_q_at - 1)  # incorporate the number of
                # non-adaptive queries (correlations) asked so far
                self.prev_ada_q_at = self.next_ada_q_at
                self.ada_ctr += 1
                # Compute the index of the next adaptive query, based on the method self.ada_method
                if self.ada_method == "additive":
                    self.next_ada_q_at += self.ada_method_param
                else:
                    self.next_ada_q_at = pow(self.ada_ctr + 2, self.ada_method_param)
                true_ans = self.q_mean  # true answer for the adaptive query
                self.true_ans_list.append(true_ans)  # append to the appropriate list
                return {"query": get_acc, "true_answer": [true_ans]}
            else:
                true_ans = [self.q_mean] * (self.next_ada_q_at - self.prev_ada_q_at - 1)  # compute the true answers
                # for the next batch of non-adaptive queries
                self.true_corr_list.extend(true_ans)  # append to the appropriate list
                self.cur_q += (self.next_ada_q_at - self.prev_ada_q_at - 2)  # increment self.cur_q to incorporate
                # asking the next batch of non-adaptive queries
                return {"query": get_corr, "true_answer": true_ans}

        return None  # if exhausted number of allowable queries, or mechanism responded None for previous query


==> AISTATS Submission/Supplementary material/Code/tr_strategy_funcs.py <==
# -*- coding: utf-8 -*-

import analyst_funcs as af
from collections import OrderedDict
import copy
import helper_funcs as hf
import numpy as np
import os
import rmse_funcs as rmf
import timeit


def calc_two_round_opt_Gauss(n, k, sigma, pr_1=0.5):
    """
    Returns the error of the last adaptive query for the two-round strategy with the Gaussian noise addition
    of std. dev. sigma to a total of q+1 queries on n samples. q denotes the dimensionality of the data, as
    well as the number of non-adaptive queries asked in the first round.
    """
    x_last = np.random.choice([-1, 1], n, p=[1-pr_1, pr_1])
    x_cur_sum = np.zeros((n, 1))
    for i in range(k):
        x_cur = np.random.choice([-1, 1], (n, 1), p=[1-pr_1, pr_1])
        noisy_corr = af.get_noised_value(af.get_corr(x_last, x_cur), sigma=sigma, val_min=-1.0, val_max=1.0,
                                         truncate=True)
        x_cur_sum += af.update_via_opt_query(noisy_corr, x_cur)
    noisy_foverfit = af.get_noised_value(af.get_acc(x_cur_sum, x_last.reshape(n, 1)), sigma=sigma, truncate=True)
    return np.abs(noisy_foverfit - max(pr_1, 1 - pr_1))


def two_round_Gauss_sigma_effect(n, k, sigma_arr, reps=30):
    """
    Get a plot comparing the upper bounds and the achieved RMSE for two-round strategy via Gaussian noise
    addition with std. dev. sigma over a dataset of n samples with q dimensions, for each sigma in sigma_arr.
    Repeat reps times, and plot the RMSE.
    """
    save_suffix = "Gauss_TRS_n_" + str(n) + "_k_" + str(k)
    save_path = hf.make_dirs(dir_path_list=["Plots", "TRS"])
    save_name = os.path.join(save_path, save_suffix + ".png")
    res_path = hf.make_dirs(dir_path_list=["Saved_Results", "TRS"])
    file_save_name = os.path.join(res_path, save_suffix + ".pickle")
    print("Computing Lower Bound")
    key = tuple(["Lower Bound", n, k] + sigma_arr + [reps])
    low_bnd = hf.get_from_file(file_save_name, key, log=False)
    if not low_bnd:
        low_bnd = []
        for sigma in sigma_arr:
            se_low_bnd = 0.0
            for _ in range(reps):
                se_low_bnd += pow(calc_two_round_opt_Gauss(n, k, sigma), 2)
            low_bnd.append(np.sqrt(se_low_bnd / reps))
        hf.write_to_file(file_save_name, key, low_bnd, log=False)
    low_bnd_dict = {"x_vals": copy.deepcopy(sigma_arr), "y_vals": low_bnd, "plot_label": "Achieved Lower Bound"}

    if 0 in sigma_arr:
        sigma_arr.remove(0)
        add_to_comp = 1
    else:
        add_to_comp = 0
    print("Computing Upper Bound")
    key = tuple(["Upper Bound", n, k] + sigma_arr)
    up_bnd = hf.get_from_file(file_save_name, key, log=False)
    if not up_bnd:
        up_bnd = [rmf.RZ_monitorRMSE(n, k, only_last_query=True, sigma=sigma) for sigma in sigma_arr]
        hf.write_to_file(file_save_name, key, up_bnd, log=False)
    up_bnd_dict = {"x_vals": sigma_arr, "y_vals": up_bnd, "plot_label": "Gaussian Upper Bound", "ls": "--"}
    print("Max ratio: " + str(np.max(np.array(up_bnd[1:]) / np.array(low_bnd[1 + add_to_comp:]))))
    af.make_plot(labels={"x_label": "Sigma", "y_label": "RMSE for last adaptive query"},
                 plot_list=[low_bnd_dict, up_bnd_dict],
                 save_name=save_name, legend=True, y_max=0.16, y_min=0.0)


def bin_search_d_thresh(y, x_cur_sum, train_inds, threshold):
    """
    Returns an index d such that asking the optimal query using features 0 to d to Thresholdout_NQ results in
    an answer with error not above the threshold.
    """
    d_low = 0
    d_high = len(x_cur_sum["train"])
    while d_low < d_high - 1:
        d_mid = d_low + int(np.floor((d_high - d_low) / 2))
        x_sum_test = np.sum(x_cur_sum["train"][:d_mid + 1], axis=0) + np.sum(x_cur_sum["hold"], axis=0)
        tru_overfit = np.abs(af.get_acc(x_sum_test[train_inds],
                                        y[train_inds].reshape(len(train_inds), 1)) - 0.5)
        if tru_overfit == threshold:
            return d_mid
        elif tru_overfit < threshold:
            d_low = d_mid
        else:
            d_high = d_mid
    return int(d_low)


def two_round_strategy_mech(y, x, x_cur_sum, mech_params, get_ans=True):
    """
    Depending on mech_params, runs a mechanism from {Gaussian, Sample Splitting, Thresholdout_NQ, Query-dependent Sample
    Splitting} for asking the adaptive query using x_cur_sum to make predictions for labels y if get_ans is True. It
    also updates x_cur_sum with the results of asking a non-adaptive query with the feature vector x. x_cur_sum is
    the running accumulation of the non-adaptive queries asked so far (to save memory).
    """
    n = len(x)
    if mech_params["mech_name"] == "Gauss_NQ":
        sigma = mech_params["sigma"]
        noisy_corr = af.get_noised_value(af.get_corr(y, x), sigma=sigma, val_min=-1.0, val_max=1.0, truncate=True)
        x_cur_sum += af.update_via_opt_query(noisy_corr, x)
        if get_ans:
            noisy_foverfit = af.get_noised_value(af.get_acc(x_cur_sum, y.reshape(n, 1)), sigma=sigma, truncate=True)
            return np.abs(noisy_foverfit - 0.5)

    elif mech_params["mech_name"] == "Oracle_SS":
        if get_ans:
            batch_size = mech_params["batch_size"]
            pred_for = range(batch_size, n)
            n -= batch_size
            noisy_foverfit = af.get_acc(x_cur_sum[pred_for], y[pred_for].reshape(n, 1))
            return np.abs(noisy_foverfit - 0.5)

    elif mech_params["mech_name"] == "Query_dep_samp_split":
        batch_size = mech_params["batch_size"]
        hold_size = mech_params["hold_size"]
        threshold = mech_params["threshold"]
        sigma = mech_params["sigma"]
        if "noisy_thresh" not in mech_params:
            mech_params["noisy_thresh"] = threshold + np.random.normal(0, scale=sigma)
        noisy_thresh = mech_params["noisy_thresh"]

        batch_ind = 0
        hold_inds = range(n - hold_size, n)
        success = False
        hold_corr = af.get_corr(y[hold_inds], x[hold_inds])
        while not success:
            if batch_ind >= np.floor((n - hold_size) / batch_size):  # when run out of batches,
                # respond from the holdout set
                noisy_hold_corr = af.get_noised_value(hold_corr, sigma=sigma,
                                                      val_min=-1.0, val_max=1.0, truncate=True)
                x_cur_sum += af.update_via_opt_query(noisy_hold_corr, x)
                success = True
            else:
                batch_inds = range(batch_ind * batch_size, (batch_ind + 1) * batch_size)
                assert batch_inds[-1] < hold_inds[0]
                noisy_corr = af.get_noised_value(af.get_corr(y[batch_inds], x[batch_inds]), sigma=sigma, val_min=-1.0,
                                                 val_max=1.0, truncate=True)
                if np.abs(noisy_corr - hold_corr) >= 2 * noisy_thresh:  # As range of correlations is [-1,1]
                    #  instead of [0,1]
                    batch_ind += 1
                    noisy_thresh = threshold + np.random.normal(0, scale=sigma)
                    mech_params["noisy_thresh"] = noisy_thresh
                else:
                    success = True
                    x_cur_sum += af.update_via_opt_query(noisy_corr, x)
        if get_ans:
            batch_ind = 0
            hold_foverfit = af.get_acc(x_cur_sum[hold_inds], y[hold_inds].reshape(hold_size, 1))
            tru_hold_overfit = np.abs(hold_foverfit - 0.5)
            while True:
                if batch_ind >= np.floor((n - hold_size) / batch_size):
                    noisy_hold_foverfit = af.get_noised_value(hold_foverfit, sigma=sigma, truncate=True)
                    return np.abs(noisy_hold_foverfit - 0.5)
                else:
                    batch_inds = range(batch_ind * batch_size, (batch_ind + 1) * batch_size)
                    assert batch_inds[-1] < hold_inds[0]
                    noisy_foverfit = af.get_noised_value(af.get_acc(x_cur_sum[batch_inds],
                                                                    y[batch_inds].reshape(batch_size, 1)),
                                                         sigma=sigma, truncate=True)
                    tru_foverfit = np.abs(noisy_foverfit - 0.5)
                    if np.abs(tru_foverfit - tru_hold_overfit) >= noisy_thresh:
                        batch_ind += 1
                        noisy_thresh = threshold + np.random.normal(0, scale=sigma)
                        mech_params["noisy_thresh"] = noisy_thresh
                    else:
                        return tru_foverfit

    elif mech_params["mech_name"] == "Thresholdout_NQ":
        hold_size = mech_params["hold_size"]
        train_size = n - hold_size
        threshold = mech_params["threshold"]
        sigma = mech_params["sigma"]
        if "noisy_thresh" not in mech_params:
            mech_params["noisy_thresh"] = threshold + np.random.laplace(0, 2 * sigma)
        noisy_thresh = mech_params["noisy_thresh"]

        train_inds = range(train_size)
        hold_inds = range(n - hold_size, n)
        train_corr = af.get_corr(y[train_inds], x[train_inds])
        hold_corr = af.get_corr(y[hold_inds], x[hold_inds])

        delta_to_check = np.abs(train_corr - hold_corr) / 2
        if delta_to_check <= noisy_thresh + np.random.laplace(0, 4 * sigma):
            if "noisy_train_ans" in mech_params and mech_params["noisy_train_ans"]:
                corr = af.get_noised_value(train_corr, sigma=sigma, val_min=-1.0, val_max=1.0, noise_type="Laplace",
                                           truncate=True)
            else:
                corr = train_corr
            to_update = "train"
        else:
            noisy_thresh = threshold + np.random.laplace(0, 2 * sigma)
            mech_params["noisy_thresh"] = noisy_thresh
            corr = af.get_noised_value(hold_corr, sigma=sigma, val_min=-1.0, val_max=1.0, noise_type="Laplace",
                                       truncate=True)
            to_update = "hold"

        if "thresh_opt_query" in mech_params and mech_params["thresh_opt_query"]:
            x_cur_sum[to_update].append(af.update_via_opt_query(corr, x))
            d = bin_search_d_thresh(y, x_cur_sum, train_inds, threshold)
            x_sum_test = np.sum(x_cur_sum["train"][:d + 1], axis=0) + np.sum(x_cur_sum["hold"], axis=0)
        else:
            x_cur_sum += af.update_via_opt_query(corr, x)
            x_sum_test = x_cur_sum
        if get_ans:
            foverfit = af.get_acc(x_sum_test[train_inds], y[train_inds].reshape(train_size, 1))
            hold_overfit = af.get_acc(x_sum_test[hold_inds], y[hold_inds].reshape(hold_size, 1))
            tru_foverfit = np.abs(foverfit - 0.5)
            tru_hold_overfit = np.abs(hold_overfit - 0.5)

            delta_to_check = np.abs(tru_foverfit - tru_hold_overfit)
            if delta_to_check <= noisy_thresh + np.random.laplace(0, 4 * sigma):
                if "noisy_train_ans" in mech_params and mech_params["noisy_train_ans"]:
                    ret_overfit = af.get_noised_value(foverfit, sigma=sigma, noise_type="Laplace", truncate=True)
                else:
                    ret_overfit = foverfit
            else:
                mech_params["noisy_thresh"] = threshold + np.random.laplace(0, 2 * sigma)
                ret_overfit = af.get_noised_value(hold_overfit, sigma=sigma, noise_type="Laplace", truncate=True)
            return np.abs(ret_overfit - 0.5)
    return None


def two_round_strategy(n, max_k, mech_list, save_name, reps=30, plot=True, log=False, log_name=None, **kwargs):
    """
    If plot is True, get a plot at save_name which shows the average RMSE, over reps repetitions, of mechanisms in
    mech_list for the two-round strategy over n samples, and q from 1 to max_k. If plot is False, just store
    computations in file. Mechanisms currently supported: Gaussian, Thresholdout_NQ, Noisy Thresholdout_NQ,
    Sample Splitting, and Query-dependent Sample Splitting.
    """
    if log:
        hf.create_file_for_logging(hf.make_dirs(dir_path_list=["Script_Results"]), name_str=log_name)

    hf.log_line("Starting two-round strategy computation.", log)
    if "pr_1" in kwargs:
        pr_1 = kwargs["pr_1"]
        save_name = save_name.replace(".png", "_pr1_" + str(int(pr_1 * 100)) + ".png")
    else:
        pr_1 = 0.5
    file_save_name = save_name.replace(".png", ".pickle")
    x_cur_sum = []
    orig_params = []
    calc_rz = False
    plot_rz_bound_ind = -1
    rz_monitor_calcs = None
    b_increase_at_k = None
    mech_to_compute_inds = []
    gen_data = False
    for ind in range(len(mech_list)):
        mech = mech_list[ind]
        if (not gen_data) and mech["mech_params"]["mech_name"] not in {"Gauss_NQ Opt", "RZ"}:
            gen_data = True
        if mech["mech_params"]["mech_name"] != "RZ":
            mech["mech_params"]["max_k"] = max_k
            mech["mech_params"]["reps"] = reps
            key = tuple(OrderedDict(sorted(mech["mech_params"].items())).items())
            mech["y_vals"] = hf.get_from_file(file_save_name, key, log=False)
        if "y_vals" not in mech or mech["y_vals"] is None:
            mech["y_vals"] = []
            if mech["mech_params"]["mech_name"] == "RZ":
                plot_rz_bound_ind = ind
                calc_rz = True
            else:
                mech_to_compute_inds.append(ind)
                orig_params.append(copy.deepcopy(mech["mech_params"]))
                if (mech["mech_params"]["mech_name"] == "Thresholdout_NQ"
                        and "thresh_opt_query" in mech["mech_params"]
                        and mech["mech_params"]["thresh_opt_query"]):
                    x_cur_sum.append({"train": [], "hold": []})
                    b_increase_at_k = []
                else:
                    x_cur_sum.append(np.zeros((n, 1)))
            if mech["mech_params"]["mech_name"] == "Gauss_NQ Opt":
                calc_rz = True
        mech["x_vals"] = range(mech["mech_params"]["skip_every_k"], max_k + 1, mech["mech_params"]["skip_every_k"])

    if calc_rz:
        if plot_rz_bound_ind >= 0:
            fix_lambda = mech_list[plot_rz_bound_ind]["mech_params"]["fix_lambda"]
        else:
            fix_lambda = -1.0
        rz_monitor_calcs = rmf.compute_RZ_RMSE_calcs_all_k(
            n, max_k, only_last_query=True, fix_lambda=fix_lambda,
            skip_every_k=mech_list[plot_rz_bound_ind]["mech_params"]["skip_every_k"])
        if plot_rz_bound_ind >= 0:
            mech_list[plot_rz_bound_ind]["y_vals"] = [calc[0] for calc in rz_monitor_calcs]

    if mech_to_compute_inds:
        hf.log_line("Starting mech computations with gen_data= " + str(gen_data) + ".", log)
        x_cur_sum_struct = copy.deepcopy(x_cur_sum)
        mse_arr = []
        for mech_ind in mech_to_compute_inds:
            mse_arr.append(np.zeros(len(mech_list[mech_ind]["x_vals"])))
        for rep in range(reps):
            val_start_time = timeit.default_timer()
            x_cur_sum = copy.deepcopy(x_cur_sum_struct)
            x_last = np.random.choice([-1, 1], n, p=[1-pr_1, pr_1])
            for k in range(1, max_k + 1):
                x_cur = np.random.choice([-1, 1], (n, 1), p=[1-pr_1, pr_1])
                for ind in range(len(mech_to_compute_inds)):
                    mech_to_compute_ind = mech_to_compute_inds[ind]
                    mech_params = copy.deepcopy(mech_list[mech_to_compute_ind]["mech_params"])
                    mech_name = mech_params["mech_name"]
                    skip_every_k = mech_params["skip_every_k"]
                    k_ind = int(k/skip_every_k) - 1
                    if mech_name == "Gauss_NQ Opt":
                        if k % skip_every_k == 0:
                            ans = calc_two_round_opt_Gauss(n, k,
                                                           sigma=rz_monitor_calcs[k_ind][1], pr_1=pr_1)
                            mse_arr[ind][k_ind] += pow(ans, 2)
                    else:
                        get_ans = True if k % skip_every_k == 0 else False
                        ans = two_round_strategy_mech(x_last, x_cur, x_cur_sum[ind],
                                                      mech_params, get_ans)
                        if k % skip_every_k == 0:
                            mse_arr[ind][k_ind] += pow(ans, 2)
                        if (rep == 0 and mech_name == "Thresholdout_NQ"
                                and "thresh_opt_query" in mech_params
                                and mech_params["thresh_opt_query"]):
                            if len(x_cur_sum[ind]["hold"]) > len(b_increase_at_k):
                                b_increase_at_k.append(k)
                if k % 500 == 0:
                    val_elapsed = timeit.default_timer() - val_start_time
                    hf.log_line("Till q: " + str(k) + " done in %.2f seconds." % val_elapsed, log)
            val_elapsed = timeit.default_timer() - val_start_time
            hf.log_line("Repetition: " + str(rep + 1) + " done in %.2f seconds." % val_elapsed, log)

        for ind in range(len(mech_to_compute_inds)):
            mech_to_compute_ind = mech_to_compute_inds[ind]
            mech_list[mech_to_compute_ind]["y_vals"] = np.sqrt(mse_arr[ind] / reps)
            key = tuple(OrderedDict(sorted(orig_params[ind].items())).items())
            hf.write_to_file(file_save_name, key, mech_list[mech_to_compute_ind]["y_vals"], log=False)
            if (orig_params[ind]["mech_name"] == "Thresholdout_NQ"
                    and "thresh_opt_query" in orig_params[ind]
                    and orig_params[ind]["thresh_opt_query"]):
                orig_params[ind]["b_increase_at_k"] = True
                orig_params[ind].pop("reps", None)
                key = tuple(OrderedDict(sorted(orig_params[ind].items())).items())
                hf.write_to_file(file_save_name, key, b_increase_at_k, log=False)

    if plot:
        if "separate_legend_save_name" in kwargs:
            sep_leg_s_name = kwargs["separate_legend_save_name"]
        else:
            sep_leg_s_name = None
        af.make_plot(labels={"x_label": "Non-adaptive queries (before last query)",
                             "y_label": "RMSE for last adaptive query"},
                     plot_list=mech_list,
                     save_name=save_name,
                     separate_legend_save_name=sep_leg_s_name)


def const_mech_list(skip_every_k=1, **kwargs):
    """
    Return a list of mechanisms with parameters set from kwargs for the two-round strategy.
    """

    mech_list = []
    if "naive_emp_est" in kwargs and kwargs["naive_emp_est"]:
        mech_list.append({"plot_label": "Naive Empirical Est.",
                          "mech_params": {"mech_name": "Gauss_NQ", "sigma": 0.0,
                                          "skip_every_k": skip_every_k}})

    if "gauss" in kwargs:
        mech = {"plot_label": "Gauss_NQ"}
        mech_params = {"sigma": kwargs["gauss"]["sigma"],
                       "skip_every_k": skip_every_k}
        if kwargs["gauss"]["sigma"] == -1:
            mech_params["mech_name"] = "Gauss_NQ Opt"
        else:
            mech_params["mech_name"] = "Gauss_NQ"
        mech["mech_params"] = mech_params
        mech_list.append(mech)

    if "gauss_bound" in kwargs:
        mech_list.append({"plot_label": "Gauss_NQ Bound",
                          "mech_params": {"mech_name": "RZ", "fix_lambda": kwargs["gauss_bound"]["fix_lambda"],
                                          "skip_every_k": skip_every_k}, "ls": "--"})

    if "thresh" in kwargs or "noisy_thresh" in kwargs:
        mech_params = {"mech_name": "Thresholdout_NQ", "hold_size": kwargs["thresh"]["hold_size"],
                       "threshold": kwargs["thresh"]["threshold"], "sigma": kwargs["thresh"]["sigma"],
                       "skip_every_k": skip_every_k}
        if "noisy_thresh" in kwargs:
            plot_label = "Noisy Thresholdout_NQ"
            mech_params["noisy_train_ans"] = True
        else:
            plot_label = "Thresholdout_NQ"
        if "thresh_opt_query" in kwargs["thresh"]:
            mech_params["thresh_opt_query"] = kwargs["thresh"]["thresh_opt_query"]
        mech_list.append({"plot_label": plot_label, "mech_params": mech_params})

    if "oss" in kwargs:
        mech_list.append({"plot_label": "Oracle SS", "ls": ":",
                          "mech_params": {"mech_name": "Oracle_SS", "batch_size": kwargs["oss"]["batch_size"],
                                          "skip_every_k": skip_every_k}})

    if "qdss" in kwargs:
        mech_params = {"mech_name": "Query_dep_samp_split", "batch_size": kwargs["qdss"]["batch_size"],
                       "hold_size": kwargs["qdss"]["hold_frac"] * kwargs["qdss"]["batch_size"],
                       "threshold": kwargs["qdss"]["threshold"], "sigma": kwargs["qdss"]["sigma"],
                       "skip_every_k": skip_every_k}
        mech_list.append({"plot_label": "Query-dependent SS", "mech_params": mech_params})

    return mech_list


def compute_Gauss_trs_bounds(n, max_k, skip_every_k, start_k=None, pr_1=0.5, reps=10, fix_lambda=-1.0, log=False,
                             log_name=None):
    """
    Compute the upper and lower RMSE bounds over reps repetitions, of the Gaussian mechanism for the
    two-round strategy over n samples, and q from start_k to max_k, in multiples of skip_every_k.
    """
    rz_monitor_calcs = rmf.compute_RZ_RMSE_calcs_all_k(n=n, max_k=max_k, only_last_query=True, fix_lambda=fix_lambda,
                                                       sigma=-1.0, skip_every_k=skip_every_k, log=log,
                                                       log_name=log_name, start_k=start_k)

    save_path = hf.make_dirs(dir_path_list=["Saved_Results"])
    file_save_name = os.path.join(save_path, "TRS_n_" + str(n) + ".pickle")

    hf.log_line("Starting Lower Bound computations.", log)
    if start_k is None:
        start_k = skip_every_k
        mech_params = {"sigma": -1.0, "skip_every_k": skip_every_k, "pr_1": pr_1, "max_k": max_k, "reps": reps}
    else:
        mech_params = {"sigma": -1.0, "skip_every_k": skip_every_k, "pr_1": pr_1, "max_k": max_k, "reps": reps,
                       "start_k": start_k}
    key = tuple(OrderedDict(sorted(mech_params.items())).items())
    y_vals = hf.get_from_file(file_save_name, key, log=False)
    if y_vals is None:
        x_vals = range(start_k, max_k + 1, skip_every_k)
        mse_arr = np.zeros(len(x_vals))
        for rep in range(reps):
            val_start_time = timeit.default_timer()
            for k_ind in range(len(x_vals)):
                ans = calc_two_round_opt_Gauss(n, x_vals[k_ind], sigma=rz_monitor_calcs[k_ind][1], pr_1=pr_1)
                mse_arr[k_ind] += pow(ans, 2)
            val_elapsed = timeit.default_timer() - val_start_time
            hf.log_line("Repetition: " + str(rep + 1) + " done in %.2f seconds." % val_elapsed, log)
        y_vals = np.sqrt(mse_arr / reps)
        hf.write_to_file(file_save_name, key, y_vals, log=False)

    print("All calculations done.")


def plot_Gauss_trs_bounds(n, max_k, skip_every_k, start_k=None, pr_1=0.5, reps=10, factor_plot=False, fix_lambda=-1.0,
                          plot_title=None):
    """
    Plot the upper and lower RMSE bounds over reps repetitions, of the Gaussian mechanism for the
    two-round strategy over n samples, and q from start_k to max_k, in multiples of skip_every_k.
    """

    plot_list = []
    save_path = hf.make_dirs(dir_path_list=["Saved_Results"])
    file_save_name = os.path.join(save_path, "TRS_n_" + str(n) + ".pickle")
    rz_monitor_calcs = rmf.get_RZ_RMSE_calcs_all_k(n=n, max_k=max_k, only_last_query=True, fix_lambda=fix_lambda,
                                                   sigma=-1.0, skip_every_k=skip_every_k, start_k=start_k)

    if start_k is None:
        start_k = skip_every_k
        mech = {"mech_params": {"sigma": -1.0, "skip_every_k": skip_every_k, "pr_1": pr_1, "max_k": max_k,
                                "reps": reps}}
    else:
        mech = {"mech_params": {"sigma": -1.0, "skip_every_k": skip_every_k, "pr_1": pr_1, "max_k": max_k,
                                "reps": reps, "start_k": start_k}}

    if rz_monitor_calcs:
        ubnd_plot = {"plot_label": "Upper Bound", "ls": "--",
                     "x_vals": range(start_k, max_k + 1, skip_every_k),
                     "y_vals": [calc[0] for calc in rz_monitor_calcs]}
        plot_list.append(ubnd_plot)

    key = tuple(OrderedDict(sorted(mech["mech_params"].items())).items())
    mech["y_vals"] = hf.get_from_file(file_save_name, key, log=False)

    if pr_1 == 0.5:
        mech["plot_label"] = "Lower Bound"
    else:
        mech["plot_label"] = "mu= %.2f" % ((pow(pr_1, 2) + pow(1 - pr_1, 2) - 2 * pr_1 * (1 - pr_1)) / 2 + 0.5)
    if "y_vals" not in mech or mech["y_vals"] is None:
        print("Compute Lower Bound values.")
    else:
        mech["x_vals"] = range(start_k, max_k + 1, skip_every_k)
        plot_list.append(mech)
    if plot_list:
        af.make_plot(labels={"x_label": "Queries",
                             "y_label": "RMSE for adaptive query"},
                     plot_list=plot_list, legend_fontsize=13, title=plot_title,
                     legend=True)
    if factor_plot and len(plot_list) == 2:
        nums = plot_list[0]["y_vals"]
        x_vals = plot_list[0]["x_vals"]
        fac_plot_list = []
        denoms = plot_list[1]["y_vals"]
        fac_plot_list.append({"x_vals": x_vals, "y_vals": [nums[i] / denoms[i] for i in range(len(nums))],
                              "plot_label": "UB/LB"})
        af.make_plot(labels={"x_label": "Queries",
                             "y_label": "Separation factor"},
                     plot_list=fac_plot_list, title="n=" + str(n), legend_fontsize=13, legend=True)


def compute_Thresh_trs_bounds(n, max_k, hold_size, threshold, sigma, skip_every_k=1, log=False, log_name=None, reps=10):
    """
    Compute the upper and lower RMSE bounds over reps repetitions, of the Thresholdout_Mechanism mechanism for the
    two-round strategy over n samples, and q from start_k to max_k, in multiples of skip_every_k.
    """
    save_path = hf.make_dirs(dir_path_list=["Saved_Results"])
    file_save_name = os.path.join(save_path, "Thresh_TRS_n_" + str(n) + ".pickle")
    if log:
        hf.create_file_for_logging(hf.make_dirs(dir_path_list=["Script_Results"]), name_str=log_name)
    hf.log_line("Starting Lower Bound computations.", log)
    val_start_time = timeit.default_timer()
    mech_dict = const_mech_list(skip_every_k, thresh={"hold_size": hold_size, "threshold": threshold,
                                                      "sigma": sigma, "thresh_opt_query": True})[0]
    orig_params = copy.deepcopy(mech_dict["mech_params"])
    orig_params["max_k"] = max_k
    orig_params["reps"] = reps
    key_lb = tuple(OrderedDict(sorted(orig_params.items())).items())
    y_vals_lb = hf.get_from_file(file_save_name, key_lb, log=False)
    if y_vals_lb is None:
        two_round_strategy(n, max_k, [mech_dict], file_save_name, reps=reps, plot=False, log=log, log_name=log_name)
        val_elapsed = timeit.default_timer() - val_start_time
        hf.log_line("Lower Bound calculation done in %.2f seconds." % val_elapsed, log)

    rmf.compute_thresh_ub_RMSE_calcs_all_k(n, max_k, hold_size, threshold, sigma, skip_every_k=skip_every_k,
                                           log=log, log_name=log_name)

    print("All calculations done.")


def plot_Thresh_trs_bounds(n, max_k, hold_size, threshold, sigma, skip_every_k=1, reps=10, plot_title=None):
    """
    Compute the upper and lower RMSE bounds over reps repetitions, of the Thresholdout_Mechanism mechanism for the
    two-round strategy over n samples, and q from start_k to max_k, in multiples of skip_every_k.
    """
    plot_list = []
    y_vals_ub = rmf.get_thresh_ub_RMSE_calcs_all_k(n, max_k, hold_size, threshold, sigma, skip_every_k=skip_every_k)
    if y_vals_ub is not None:
        plot_list.append({"x_vals": range(1, max_k + 1, skip_every_k), "y_vals": y_vals_ub,
                          "plot_label": "Upper Bound", "ls": "--"})

    save_path = hf.make_dirs(dir_path_list=["Saved_Results"])
    file_save_name = os.path.join(save_path, "Thresh_TRS_n_" + str(n) + ".pickle")
    mech_dict = const_mech_list(skip_every_k, thresh={"hold_size": hold_size, "threshold": threshold,
                                                      "sigma": sigma, "thresh_opt_query": True})[0]
    orig_params = copy.deepcopy(mech_dict["mech_params"])
    orig_params["max_k"] = max_k
    orig_params["reps"] = reps
    key_lb = tuple(OrderedDict(sorted(orig_params.items())).items())
    y_vals_lb = hf.get_from_file(file_save_name, key_lb, log=False)
    if y_vals_lb is not None:
        plot_list.append({"x_vals": range(skip_every_k, max_k + 1, skip_every_k), "y_vals": y_vals_lb,
                          "plot_label": "Lower Bound"})
    else:
        print("Compute Lower Bound values.")

    if plot_list:
        af.make_plot(labels={"x_label": "Queries",
                             "y_label": "RMSE for adaptive query"},
                     plot_list=plot_list, title=plot_title, legend_fontsize=13, legend=True)


==> Supplementary material/Code/GeneratePlotsNB.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {
    "collapsed": true
   },
   "source": [
    "# Notebook to generate plots"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "import analyst_script as ana_scr\n",
    "import tr_strategy_funcs as trf\n",
    "%matplotlib inline"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "collapsed": true
   },
   "source": [
    "## Plot comparing bounds for the Gaussian mechanism"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAbsAAAEyCAYAAABj1n4OAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\ndmZmVnse7MzMrPY82JmZWe39CzNAGST3OiklAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x16c94ef2898>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<matplotlib.figure.Figure at 0x16c94edbac8>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "ana_scr.plot_only_non_ada_mechs_n_tau(n_low_order=3, n_high_order=7, n_points_per_order=4,\n",
    "                                      beta_list=[0.05], tau=0.1,\n",
    "                                      include_mech_list=[\"DFHPRR\", \"BNSSSU\", \"CDP+Monitor+XR\",\n",
    "                                                         \"CDP+Monitor+RZ\", \"Baseline\"],\n",
    "                                      plot_title=\"Worst-case bounds, \" r'$\\tau=0.1, \\beta=0.05$')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Plot for tightness of the best Gaussian bound\n",
    "Run file compute_rmse_plot.py to compute results."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAaEAAAEtCAYAAACh2t9hAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nQmCC\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x2707d6c3828>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAZ0AAAEtCAYAAADTFb3XAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x2707e6d1c50>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<matplotlib.figure.Figure at 0x2707ea7b518>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "trf.plot_Gauss_trs_bounds(n=5000, max_k=50000, skip_every_k=250, reps=100, factor_plot=True, start_k=500,\n",
    "                          plot_title=\"Worst-case bounds for Gaussian\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Plot for tightness of the Thresholdout_Mechanism bound\n",
    "Run file compute_thresh_rmse_plot.py to compute results."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAbcAAAEtCAYAAACLai7OAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x1cae6be8588>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<matplotlib.figure.Figure at 0x1caea483f28>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "trf.plot_Thresh_trs_bounds(n=5000, max_k=4000, hold_size=2500, threshold=0.04, sigma=0.02, skip_every_k=20, reps=100,\n",
    "                          plot_title=\"Worst-case bounds for Thresholdout_Mechanism\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Plot for GnC taking advantage of low-variance queries\n",
    "Run file compute_dgnc90_plot.py to precompute results."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAbAAAAEvCAYAAAAkfpS8AAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x1ee000fa748>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<matplotlib.figure.Figure at 0x1ee00b1fba8>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "ana_scr.plot_best_res_n_tau(n_list=list(range(1000, 10001, 1000)), tau_list=[0.05], beta_list=[0.05], gnc=True,\n",
    "                           dumb_gnc=True, strat_method=\"power\", strat_method_param=2, log=True, gauss=False,\n",
    "                           bsln=True, get_error_bars=True, log_name=\"dgnc90\", q_mean=0.9, num_datasets=20,\n",
    "                           plot_title=\"Low-variance queries, \" r'$\\tau=\\beta=0.05$', y_min=0.5)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Plot for GnC reducing loss at high confidence levels\n",
    "Run file compute_betas10_plot.py to compute results."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAa4AAAEvCAYAAAAdGSXnAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nrkJggg==\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x1ee00378240>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<matplotlib.figure.Figure at 0x1ee000ddc50>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "ana_scr.plot_best_res_n_tau(n_list=list(range(2000, 20001, 2000)), tau_list=[0.1], beta_list=[0.05, 0.005], gnc=True,\n",
    "                            strat_method=\"power\", strat_method_param=2, log=True,\n",
    "                            log_name=\"betas10\", get_error_bars=True, num_datasets=20, plot_title=\"High confidence levels, \" r'$\\tau=0.1$',\n",
    "                            each_avg_trials=2, y_min=0.9)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAdAAAAEvCAYAAAD1mZDMAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x1ee01dbd080>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<matplotlib.figure.Figure at 0x1ee000d1b38>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "ana_scr.plot_best_res_n_tau(n_list=list(range(2000, 20001, 2000)), tau_list=[0.1], beta_list=[0.05], gnc=True, bsln=True,\n",
    "                            strat_method=\"power\", strat_method_param=2, log=True, log_name=\"betas10\",\n",
    "                            get_error_bars=True, num_datasets=20, plot_title=\"GnC confidence widths, \" r'$\\tau=0.1, \\beta=0.05$',\n",
    "                            y_label=\"Queries answered\",\n",
    "                            legend_loc='upper left', each_avg_trials=2, y_min=0.9)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Plot for GnC with Thresholdout_Mechanism and Gaussian as check mechanisms\n",
    "Run file compute_gauthr_plot.py to compute results."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAcEAAAEvCAYAAAA99XoaAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x1ee00b2d438>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<matplotlib.figure.Figure at 0x1ee005dd320>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "ana_scr.plot_best_res_n_tau(n_list=list(range(1000, 10001, 1000)), tau_list=[0.1], beta_list=[0.05], gnc=True,    \n",
    "                            gauss=False, actual=True, thresh_actual=True, thresh_gnc=True,\n",
    "                            strat_method=\"power\", strat_method_param=2, log=True, bsln=True, get_error_bars=True,\n",
    "                            log_name=\"gauthr\", num_datasets=20, plot_title=\"Performance of GnC, \" r'$\\tau=0.1, \\beta=0.05$',\n",
    "                            legend_loc=2, each_avg_trials=2)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Plot for GnC tracking the actual error incurred by the Gaussian mechanism\n",
    "Run file compute_gnmc_plot.py to compute results."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAb8AAAEyCAYAAABqPd50AAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nAAAASUVORK5CYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x2b5148baa90>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAcsAAAEyCAYAAACVn/uWAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nAAAASUVORK5CYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x2b514ccd4e0>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<matplotlib.figure.Figure at 0x2b5165c2978>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "ana_scr.plot_gnmc_perf(n=30000, tau_gnc=0.17, beta=0.05, log=True, log_name=\"gnmc10_03\",\n",
    "                       plot_title=\"Responsive widths with GnC, \" r'$\\beta=0.05$', \n",
    "                       start_t_list=[0.06], multi_list=[1.4])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.1"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> Supplementary material/Code/analyst_funcs.py <==
# -*- coding: utf-8 -*-

from collections import OrderedDict
import copy
import gc
import helper_funcs as hf
import itertools
import matplotlib.pyplot as plt
import mechanisms as mechs
import numpy as np
import os
import timeit


def performance_eval_NQ(strategy, mech_list, print_prog=True):
    if print_prog:
        print("Starting computations for strategy " + strategy.name)
    eval_list = []
    val_start_time = None
    for mech in mech_list:
        if print_prog:
            val_start_time = timeit.default_timer()
        strat_copy = copy.deepcopy(strategy)
        true_ans_list = []
        mech_ans_list = []
        mech.add_data_params(strat_copy.gen_data, strat_copy.q)
        next_q = strat_copy.next_query()
        while next_q:
            true_ans_list.append(next_q["true_answer"])
            mech_ans = mech.get_answer(next_q["query"])
            if mech_ans is None:
                break
            mech_ans_list.append(mech_ans)
            next_q = strat_copy.next_query(mech_ans)
        eval_list.append({"true_ans_list": true_ans_list,
                          "mech_ans_list": mech_ans_list})
        if print_prog:
            val_elapsed = timeit.default_timer() - val_start_time
            print("Computation for mechanism " + mech.name + " done in %.2f seconds." % val_elapsed)
        gc.collect()
    return eval_list


def performance_eval_QTau(strategy, mech_list, print_prog=True):
    if print_prog:
        print("Starting computations for strategy " + strategy.name)
    eval_list = []
    val_start_time = None
    for mech in mech_list:
        samples_used = 0
        if print_prog:
            val_start_time = timeit.default_timer()
        strat_copy = copy.deepcopy(strategy)
        true_ans_list = []
        mech_ans_list = []
        mech.add_params(beta=strat_copy.beta, tau=strat_copy.tau, q=strat_copy.q)
        next_q = strat_copy.next_query()
        while next_q:
            mech_ans = mech.get_answer(next_q["query"])
            while "get_samples" in mech_ans:
                samples_used += mech_ans["get_samples"]
                mech.add_data(strat_copy.gen_data(mech_ans["get_samples"]))
                mech_ans = mech.get_answer(next_q["query"])
            if mech_ans["answer"] is None:
                break
            true_ans_list.append(next_q["true_answer"])
            mech_ans_list.append(mech_ans)
            next_q = strat_copy.next_query(mech_ans)
        eval_list.append({"true_ans_list": true_ans_list,
                          "mech_ans_list": mech_ans_list,
                          "samples_used": samples_used})
        if print_prog:
            val_elapsed = timeit.default_timer() - val_start_time
            print("Computation for mechanism " + mech.name + " done in %.2f seconds." % val_elapsed)
        gc.collect()
    return eval_list


def get_worst_case_bound(mech, n, beta, tau):
    """
    Returns the worst case bound, independent of the strategy, for mechanism mech using n samples.
    """
    save_path = hf.make_dirs(dir_path_list=["Saved_Results"])
    filename = os.path.join(save_path, "Worst_case_bounds_" + str(mech.name) + ".pickle")
    to_save_dict = {"n": n, "beta": beta, "tau": tau, "check_for_width": mech.check_for_width}
    to_save_key = tuple(OrderedDict(sorted(to_save_dict.items())).items())
    bound = hf.get_from_file(filename, to_save_key, log=False)
    if bound is None:
        mech.add_params(beta, tau)
        bound = mech.get_worst_case_bound({"n": n, "beta": beta}, tau)
        hf.write_to_file(filename, to_save_key, bound, log=False)
    return bound


def get_score_NTau(mech_eval):
    """
    The score for a mechanism for NTau method is the number of queries it is able to answer.
    """
    return len(mech_eval["mech_ans_list"])


def get_failure(mech_eval):
    mech_ans = mech_eval["mech_ans_list"]
    if len(mech_ans):
        return mech_ans[-1]["failures"]
    else:
        return 0


def performance_eval_actual(data_dict, strategy, mech_list, log=True):
    hf.log_line("Starting computations for strategy " + strategy.name, log)
    eval_list = []
    for mech in mech_list:
        val_start_time = timeit.default_timer()
        true_ans_list = []
        mech_ans_list = []
        mech.add_data(data_dict=data_dict)
        next_q = strategy.next_query()
        while next_q:
            mech_ans = mech.get_answer(next_q["query"])

            if len(mech_ans) == 0:
                break

            ask_next_q = True
            for i in range(len(mech_ans)):
                cur_mech_ans = mech_ans[i]
                cur_true_ans = next_q["true_answer"][i]
                if np.abs(cur_mech_ans["answer"] - cur_true_ans) > strategy.tau:
                    ask_next_q = False
                    break
                else:
                    mech_ans_list.append(cur_mech_ans)
                    true_ans_list.append(cur_true_ans)
            if ask_next_q:
                next_q = strategy.next_query(mech_ans)
            else:
                break

        eval_list.append({"true_ans_list": true_ans_list,
                          "mech_ans_list": mech_ans_list})
        val_elapsed = timeit.default_timer() - val_start_time
        hf.log_line("Computation for mechanism " + mech.name + " done in %.2f seconds." % val_elapsed, log)
        gc.collect()
    return eval_list


def performance_eval_NTau(data_dict, strategy, mech_list, log=False):
    hf.log_line("Starting computations for strategy " + strategy.name, log)
    eval_list = []
    for mech in mech_list:
        val_start_time = timeit.default_timer()
        true_ans_list = []
        mech_ans_list = []
        mech.add_data(data_dict=data_dict)
        mech.add_params(beta=strategy.beta, tau=strategy.tau)
        next_q = strategy.next_query()
        while next_q:
            mech_ans = mech.get_answer(next_q["query"])
            if mech_ans[0]["answer"] is None:
                break
            elif mech_ans[-1]["answer"] is None:
                mech_ans_list.extend(mech_ans[0:-1])
                true_ans_list.extend(next_q["true_answer"][0:len(mech_ans[0:-1])])
                break
            else:
                mech_ans_list.extend(mech_ans)
                true_ans_list.extend(next_q["true_answer"][0:len(mech_ans)])
                next_q = strategy.next_query(mech_ans)
        eval_list.append({"true_ans_list": true_ans_list,
                          "mech_ans_list": mech_ans_list})
        val_elapsed = timeit.default_timer() - val_start_time
        hf.log_line("Computation for mechanism " + mech.name + " done in %.2f seconds." % val_elapsed, log)
        gc.collect()
    return eval_list


def performance_eval_GnMC(data_dict, strategy, mech_gnmc, beta, tau, log=False):
    hf.log_line("Starting computations for strategy " + strategy.name, log)
    val_start_time = timeit.default_timer()
    true_ans_list = []
    mech_ans_list = []
    mech_gnmc.add_data(data_dict)
    mech_gnmc.add_params(beta=beta, tau=tau)
    next_q = strategy.next_query()
    while next_q:
        mech_ans = mech_gnmc.get_answer(next_q["query"])

        if mech_ans[0]["answer"] is None:
            break
        elif mech_ans[-1]["answer"] is None:
            mech_ans_list.extend(mech_ans[0:-1])
            true_ans_list.extend(next_q["true_answer"][0:len(mech_ans[0:-1])])
            break
        else:
            mech_ans_list.extend(mech_ans)
            true_ans_list.extend(next_q["true_answer"][0:len(mech_ans)])
            next_q = strategy.next_query(mech_ans)

    evl_dic = {"true_ans_list": true_ans_list,
               "mech_ans_list": mech_ans_list}
    hf.log_line("Number of questions answered by " + mech_gnmc.name + ": " + str(len(mech_ans_list)), log)
    val_elapsed = timeit.default_timer() - val_start_time
    hf.log_line("Computation for mechanism " + mech_gnmc.name + " done in %.2f seconds." % val_elapsed, log)
    gc.collect()
    return evl_dic


def check_for_tuning_gnmc(validation_data_name, strategy, guess_mech_name, guess_mech_params_dict,
                          check_mech_name_list, check_mech_params_dict_list, check_data_frac_lists,
                          max_err_lists=None, batch_failures=1, each_avg_trials=1, best_avg_trials=1,
                          log=False, use_gc_width=True, single_failure=False):
    if best_avg_trials == 0:
        return None, None
    num_check_mechs = len(check_mech_name_list)
    assert len(check_mech_params_dict_list) == num_check_mechs, \
        "Length of check_mech_name_list and check_mech_params_dict_list should be equal."
    for check_data_frac_list in check_data_frac_lists:
        assert len(check_data_frac_list) == num_check_mechs, \
            "Length of check_mech_name_list and each check_data_frac_list should be equal."
    if max_err_lists is None:
        assert num_check_mechs == 1, \
            "Length of check_mech_name_list should be 1 if max_err_lists is None."
    else:
        for max_err_list in max_err_lists:
            assert len(max_err_list) == num_check_mechs, \
                "Length of check_mech_name_list and each max_err_list should be equal."

    val_start_time = timeit.default_timer()
    guess_params_vals = []
    guess_params_keys = []
    if len(guess_mech_params_dict.keys()) > 0:
        for key in guess_mech_params_dict:
            guess_params_keys.append(key)
            guess_params_vals.append(guess_mech_params_dict[key])
    guess_mech_params_list = list(itertools.product(*guess_params_vals))
    check_params_keys_list = []
    check_params_vals_list = []
    for i in range(num_check_mechs):
        check_params_keys_list.append([])
        check_params_vals_list.append([])
        if len(check_mech_params_dict_list[i].keys()) > 0:
            for key in check_mech_params_dict_list[i]:
                check_params_keys_list[i].append(key)
                check_params_vals_list[i].append(check_mech_params_dict_list[i][key])
    check_mech_params_list = [list(itertools.product(*check_params_vals))
                              for check_params_vals in check_params_vals_list]
    check_mech_params_list = list(itertools.product(*check_mech_params_list))
    tot_vals = len(check_data_frac_lists) * len(guess_mech_params_list) * len(check_mech_params_list)
    if max_err_lists is None:
        max_err_lists = [None]
    else:
        tot_vals *= len(max_err_lists)
    save_path = hf.make_dirs(dir_path_list=["Saved_Results"])
    mech_name = str(guess_mech_name)
    for i in range(num_check_mechs):
        mech_name = mech_name + "_C" + str(i) + "_" + check_mech_name_list[i]
    if use_gc_width:
        filename = os.path.join(save_path, strategy.name + "_t_" + str(strategy.tau) + "_b_" + str(strategy.beta) +
                                "_" + mech_name + ".pickle")
    else:
        filename = os.path.join(save_path, strategy.name + "_t_" + str(strategy.tau) + "_b_" + str(strategy.beta) +
                                "_dumb_" + mech_name + ".pickle")

    prev_best_dict = {"each_avg_trials": each_avg_trials, "n": strategy.n, "use_mgf_width": use_gc_width,
                      "batch_failures": batch_failures, "single_failure": single_failure}
    best_params_key = tuple(OrderedDict(sorted(prev_best_dict.items())).items())
    best_params_dict = hf.get_from_file(filename, best_params_key, log=False)
    if best_params_dict is None:
        return None, None

    for guess_params in guess_mech_params_list:
        guess_params_dict = {guess_params_keys[i]: guess_params[i] for i in range(len(guess_params_keys))}
        for check_mech_params in check_mech_params_list:
            check_params_dict_list = []
            for i in range(num_check_mechs):
                check_params_dict = {check_params_keys_list[i][j]: check_mech_params[i][j]
                                     for j in range(len(check_params_keys_list[i]))}
                check_params_dict_list.append(check_params_dict)
            for check_data_frac_list in check_data_frac_lists:
                for max_err_list in max_err_lists:
                    to_save_dict = {"n": strategy.n,
                                    "each_avg_trials": each_avg_trials,
                                    "check_data_frac_list": tuple(check_data_frac_list),
                                    "max_err_list": None if max_err_list is None else tuple(max_err_list),
                                    "use_mgf_width": use_gc_width,
                                    "batch_failures": batch_failures,
                                    "single_failure": single_failure}
                    for gkey in guess_params_dict:
                        to_save_dict["guess_mech_" + gkey] = guess_params_dict[gkey]
                    for i in range(num_check_mechs):
                        for ckey in check_params_dict_list[i]:
                            to_save_dict["C" + str(i) + "_check_mech_" + ckey] = check_params_dict_list[i][ckey]
                    key = tuple(OrderedDict(sorted(to_save_dict.items())).items())
                    key_done_before = hf.get_from_file(filename, key, log=False)
                    if key_done_before is None:
                        return None, None

    _, best_params_result = check_for_prev_res_gnc(filename, strategy.n, validation_data_name,
                                                   best_params_dict, best_avg_trials, use_gc_width,
                                                   batch_failures, single_failure, num_check_mechs)
    if best_params_result is None:
        return best_params_dict, None
    else:
        val_elapsed = timeit.default_timer() - val_start_time
        pr_line = "Check for tuning done in %.2f seconds for (n=" % val_elapsed
        pr_line = pr_line + str(strategy.n) + ", data=" + str(validation_data_name) + ") for GnMC mechanism."
        hf.log_line(pr_line, log)
        hf.log_line(("Returning best_params: " + str(best_params_dict) + " with result: " + str(best_params_result)),
                    log)
        return best_params_dict, best_params_result


def check_for_tuning_mech(validation_data_name, strategy, mech_name, mech_params_dict, each_avg_trials=1,
                          best_avg_trials=1, log=False):
    if best_avg_trials == 0:
        return None, None

    val_start_time = timeit.default_timer()
    params_vals = []
    params_keys = []
    for key in mech_params_dict:
        params_keys.append(key)
        params_vals.append(mech_params_dict[key])

    mech_params_list = list(itertools.product(*params_vals))
    save_path = hf.make_dirs(dir_path_list=["Saved_Results"])
    filename = os.path.join(save_path, strategy.name + "_t_" + str(strategy.tau) + "_b_" + str(strategy.beta) +
                            "_" + str(mech_name) + ".pickle")
    prev_best_dict = {"each_avg_trials": each_avg_trials, "n": strategy.n}
    best_params_key = tuple(OrderedDict(sorted(prev_best_dict.items())).items())
    best_params_dict = hf.get_from_file(filename, best_params_key, log=False)
    if best_params_dict is None:
        return None, None
    for params in mech_params_list:
        params_dict = {params_keys[i]: params[i] for i in range(len(params_keys))}
        to_save_dict = copy.deepcopy(params_dict)
        to_save_dict["each_avg_trials"] = each_avg_trials
        to_save_dict["n"] = strategy.n
        key = tuple(OrderedDict(sorted(to_save_dict.items())).items())
        key_done_before = hf.get_from_file(filename, key, log=False)
        if key_done_before is None:
            return None, None

    _, best_params_result = check_for_prev_res_mech(filename, strategy.n, validation_data_name,
                                                    best_params_dict, best_avg_trials)
    if best_params_result is None:
        return best_params_dict, None
    else:
        val_elapsed = timeit.default_timer() - val_start_time
        pr_line = "Check for tuning done in %.2f seconds for (n=" % val_elapsed
        pr_line = (pr_line + str(strategy.n) + ", data=" + str(validation_data_name) + ") for mechanism " +
                   str(mech_name))
        hf.log_line(pr_line, log)
        hf.log_line(("Returning best_params: " + str(best_params_dict) + " with result: " + str(best_params_result)),
                    log)
        return best_params_dict, best_params_result


def tune_gnmc_for_strategy(data_dict, strategy, guess_mech_name, guess_mech_params_dict,
                           check_mech_name_list, check_mech_params_dict_list, check_data_frac_lists,
                           score_func, max_err_lists=None, batch_failures=1, each_avg_trials=1, best_avg_trials=1,
                           log=False, use_gc_width=True, single_failure=False, multiply_tau=None, save_res=True):
    if best_avg_trials > 0:
        assert "tuning" in data_dict and "validation" in data_dict, "Both tuning and validation data should be " \
                                                                    "present in data_dict."
    else:
        assert "tuning" in data_dict, "Tuning data should be present in data_dict."

    num_check_mechs = len(check_mech_name_list)
    assert len(check_mech_params_dict_list) == num_check_mechs, \
        "Length of check_mech_name_list and check_mech_params_dict_list should be equal."
    for check_data_frac_list in check_data_frac_lists:
        assert len(check_data_frac_list) == num_check_mechs, \
            "Length of check_mech_name_list and each check_data_frac_list should be equal."
    if max_err_lists is None:
        assert num_check_mechs == 1, \
            "Length of check_mech_name_list should be 1 if max_err_lists is None."
    else:
        for max_err_list in max_err_lists:
            assert len(max_err_list) == num_check_mechs, \
                "Length of check_mech_name_list and each max_err_list should be equal."

    val_start_time = timeit.default_timer()
    guess_params_vals = []
    guess_params_keys = []
    if len(guess_mech_params_dict.keys()) > 0:
        for key in guess_mech_params_dict:
            guess_params_keys.append(key)
            guess_params_vals.append(guess_mech_params_dict[key])
    guess_mech_params_list = list(itertools.product(*guess_params_vals))
    check_params_keys_list = []
    check_params_vals_list = []
    for i in range(num_check_mechs):
        check_params_keys_list.append([])
        check_params_vals_list.append([])
        if len(check_mech_params_dict_list[i].keys()) > 0:
            for key in check_mech_params_dict_list[i]:
                check_params_keys_list[i].append(key)
                check_params_vals_list[i].append(check_mech_params_dict_list[i][key])
    check_mech_params_list = [list(itertools.product(*check_params_vals))
                              for check_params_vals in check_params_vals_list]
    check_mech_params_list = list(itertools.product(*check_mech_params_list))
    tot_vals = len(check_data_frac_lists) * len(guess_mech_params_list) * len(check_mech_params_list)
    if max_err_lists is None:
        max_err_lists = [None]
    else:
        tot_vals *= len(max_err_lists)
    save_path = hf.make_dirs(dir_path_list=["Saved_Results"])
    mech_name = str(guess_mech_name)
    for i in range(num_check_mechs):
        mech_name = mech_name + "_C" + str(i) + "_" + check_mech_name_list[i]
    if use_gc_width:
        hf.log_line(("Tuning over " + str(tot_vals) + " values for (n=" + str(strategy.n) + ", data=" +
                     str(strategy.data_name) + ") for GnMC mechanism."), log)
        filename = os.path.join(save_path, strategy.name + "_t_" + str(strategy.tau) + "_b_" + str(strategy.beta) +
                                "_" + mech_name + ".pickle")
    else:
        hf.log_line(("Tuning over " + str(tot_vals) + " values for (n=" + str(strategy.n) + ", data=" +
                     str(strategy.data_name) + ") for DumbGnMC mechanism."), log)
        filename = os.path.join(save_path, strategy.name + "_t_" + str(strategy.tau) + "_b_" + str(strategy.beta) +
                                "_dumb_" + mech_name + ".pickle")

    strat_copy_val = copy.deepcopy(strategy)
    prev_best_dict = {"each_avg_trials": each_avg_trials, "n": strategy.n, "use_mgf_width": use_gc_width,
                      "batch_failures": batch_failures, "single_failure": single_failure}
    best_params_key = tuple(OrderedDict(sorted(prev_best_dict.items())).items())
    best_params_dict = hf.get_from_file(filename, best_params_key, log=False)
    if best_params_dict is None:
        best_score = -1
        complete_evl = False
    else:
        best_score = run_gnmc_for_strategy(
            data_dict["tuning"], strategy, guess_mech_name, check_mech_name_list, best_params_dict, score_func,
            use_gc_width, batch_failures=batch_failures, single_failure=single_failure, num_trials=each_avg_trials,
            filename=filename)["mean_score"]
        complete_evl = (best_score == strategy.q_max)

    for guess_params in guess_mech_params_list:
        guess_params_dict = {guess_params_keys[i]: guess_params[i] for i in range(len(guess_params_keys))}
        for check_mech_params in check_mech_params_list:
            check_params_dict_list = []
            for i in range(num_check_mechs):
                check_params_dict = {check_params_keys_list[i][j]: check_mech_params[i][j]
                                     for j in range(len(check_params_keys_list[i]))}
                check_params_dict_list.append(check_params_dict)
            for check_data_frac_list in check_data_frac_lists:
                for max_err_list in max_err_lists:
                    mech_params_dict = {"guess_mech_params": guess_params_dict,
                                        "check_mech_params_list": check_params_dict_list,
                                        "check_data_frac_list": check_data_frac_list,
                                        "max_err_list": max_err_list}
                    to_save_dict = {"n": strategy.n,
                                    "each_avg_trials": each_avg_trials,
                                    "check_data_frac_list": tuple(check_data_frac_list),
                                    "max_err_list": None if max_err_list is None else tuple(max_err_list),
                                    "use_mgf_width": use_gc_width,
                                    "batch_failures": batch_failures,
                                    "single_failure": single_failure}

                    for gkey in guess_params_dict:
                        to_save_dict["guess_mech_" + gkey] = guess_params_dict[gkey]
                    for i in range(num_check_mechs):
                        for ckey in check_params_dict_list[i]:
                            to_save_dict["C" + str(i) + "_check_mech_" + ckey] = check_params_dict_list[i][ckey]
                    if multiply_tau is not None:
                        for mkey in multiply_tau:
                            to_save_dict["multiply_tau" + mkey] = multiply_tau[mkey]
                    key = tuple(OrderedDict(sorted(to_save_dict.items())).items())
                    if complete_evl:
                        if save_res:
                            hf.write_to_file(filename, key, True, log=False)
                    else:
                        key_done_before = hf.get_from_file(filename, key, log=False)
                        if key_done_before is None:
                            score = run_gnmc_for_strategy(
                                data_dict["tuning"], strategy, guess_mech_name,  check_mech_name_list, mech_params_dict,
                                score_func, use_gc_width, batch_failures=batch_failures, single_failure=single_failure,
                                num_trials=each_avg_trials, filename=filename, multiply_tau=multiply_tau,
                                save_res=save_res)["mean_score"]
                            if save_res:
                                hf.write_to_file(filename, key, True, log=False)

                            if score > best_score:
                                best_score = score
                                best_params_dict = mech_params_dict
                                if save_res:
                                    hf.write_to_file(filename, best_params_key, best_params_dict, log=False)

                            if strategy.q_max == score:
                                complete_evl = True

    val_elapsed = timeit.default_timer() - val_start_time
    hf.log_line("Tuning done in %.2f seconds." % val_elapsed, log)
    hf.log_line("Best score: " + str(best_score), log)
    if best_params_dict is not None:
        for key in best_params_dict["guess_mech_params"]:
            check_if_appr_tuning_grid(key, best_params_dict["guess_mech_params"][key],
                                         guess_mech_params_dict[key],
                                         "guess", log=log)

        for i in range(num_check_mechs):
            for key in best_params_dict["check_mech_params_list"][i]:
                check_if_appr_tuning_grid(key, best_params_dict["check_mech_params_list"][i][key],
                                             check_mech_params_dict_list[i][key],
                                             "C" + str(i) + "check", log=log)

        check_if_appr_tuning_grid("check_data_frac_list", best_params_dict["check_data_frac_list"],
                                     check_data_frac_lists, log=log)

    if best_avg_trials > 0:
        val_start_time = timeit.default_timer()
        best_params_result = run_gnmc_for_strategy(
            data_dict["validation"], strat_copy_val, guess_mech_name, check_mech_name_list, best_params_dict,
            score_func, use_gc_width, batch_failures=batch_failures, single_failure=single_failure,
            num_trials=best_avg_trials, filename=filename)
        val_elapsed = timeit.default_timer() - val_start_time
        hf.log_line("Validation done in %.2f seconds." % val_elapsed, log)
    else:
        best_params_result = {"max_score": best_score}
    hf.log_line(("Returning best_params: " + str(best_params_dict) + " with result: " + str(best_params_result)),
                log)
    return best_params_dict, best_params_result


def tune_mech_for_strategy(data_dict, eval_func, strategy, mech_name, mech_params_dict, score_func,
                           each_avg_trials=1, best_avg_trials=1, log=False):
    if best_avg_trials > 0:
        assert "tuning" in data_dict and "validation" in data_dict, "Both tuning and validation data should be " \
                                                                    "present in data_dict."
    else:
        assert "tuning" in data_dict, "Tuning data should be present in data_dict."
    val_start_time = timeit.default_timer()
    params_vals = []
    params_keys = []
    for key in mech_params_dict:
        params_keys.append(key)
        params_vals.append(mech_params_dict[key])

    mech_params_list = list(itertools.product(*params_vals))
    hf.log_line("Tuning over " + str(len(mech_params_list)) + " points for (n=" + str(strategy.n) + ", data=" +
                str(strategy.data_name) + ") for mechanism " + str(mech_name), log)
    strat_copy_val = copy.deepcopy(strategy)
    save_path = hf.make_dirs(dir_path_list=["Saved_Results"])
    filename = os.path.join(save_path, strategy.name + "_t_" + str(strategy.tau) + "_b_" + str(strategy.beta) +
                            "_" + str(mech_name) + ".pickle")
    prev_best_dict = {"each_avg_trials": each_avg_trials, "n": strategy.n}
    best_params_key = tuple(OrderedDict(sorted(prev_best_dict.items())).items())
    best_params_dict = hf.get_from_file(filename, best_params_key, log=False)
    if best_params_dict is None:
        best_score = -1
        best_params_dict = {params_keys[i]: mech_params_list[0][i] for i in range(len(params_keys))}
    else:
        best_score = run_mech_for_strategy(data_dict["tuning"], eval_func, strategy, mech_name,
                                           best_params_dict, score_func, num_trials=each_avg_trials,
                                           filename=filename)["mean_score"]
    for params in mech_params_list:
        params_dict = {params_keys[i]: params[i] for i in range(len(params_keys))}
        to_save_dict = copy.deepcopy(params_dict)
        to_save_dict["each_avg_trials"] = each_avg_trials
        to_save_dict["n"] = strategy.n
        key = tuple(OrderedDict(sorted(to_save_dict.items())).items())
        key_done_before = hf.get_from_file(filename, key, log=False)
        if key_done_before is None:
            score = run_mech_for_strategy(data_dict["tuning"], eval_func, strategy, mech_name, params_dict,
                                          score_func, num_trials=each_avg_trials, filename=filename)["mean_score"]
            hf.write_to_file(filename, key, True, log=False)
            if score > best_score:
                best_score = score
                best_params_dict = params_dict
                hf.write_to_file(filename, best_params_key, best_params_dict, log=False)
    val_elapsed = timeit.default_timer() - val_start_time
    hf.log_line("Tuning done in %.2f seconds." % val_elapsed, log)
    hf.log_line("Best score: " + str(best_score), log)
    if best_params_dict is not None:
        for key in best_params_dict:
            check_if_appr_tuning_grid(key, best_params_dict[key],
                                         mech_params_dict[key], log=log)

    if best_avg_trials > 0:
        val_start_time = timeit.default_timer()
        best_params_result = run_mech_for_strategy(data_dict["validation"], eval_func, strat_copy_val,
                                                   mech_name, best_params_dict, score_func,
                                                   num_trials=best_avg_trials, filename=filename)
        val_elapsed = timeit.default_timer() - val_start_time
        hf.log_line("Validation done in %.2f seconds." % val_elapsed, log)
    else:
        best_params_result = {"max_score": best_score}
    hf.log_line(("Returning best_params: " + str(best_params_dict) + " with result: " + str(best_params_result)),
                log)
    return best_params_dict, best_params_result


def check_for_prev_res_gnc(filename, n, data_name, mech_params_dict, num_trials, use_gc_width, batch_failures,
                           single_failure, num_check_mechs):
    to_save_dict = {"data_name": data_name,
                    "n": n,
                    "num_trials": num_trials,
                    "check_data_frac_list": tuple(mech_params_dict["check_data_frac_list"]),
                    "max_err_list": (None if mech_params_dict["max_err_list"] is None
                                     else tuple(mech_params_dict["max_err_list"])),
                    "use_mgf_width": use_gc_width,
                    "batch_failures": batch_failures,
                    "single_failure": single_failure}
    for gkey in mech_params_dict["guess_mech_params"]:
        to_save_dict["guess_mech_" + gkey] = mech_params_dict["guess_mech_params"][gkey]
    for i in range(num_check_mechs):
        for ckey in mech_params_dict["check_mech_params_list"][i]:
            to_save_dict["C" + str(i) + "_check_mech_" + ckey] = (
                mech_params_dict["check_mech_params_list"][i][ckey])
    key = tuple(OrderedDict(sorted(to_save_dict.items())).items())
    return key, hf.get_from_file(filename, key, log=False)


def check_for_prev_res_mech(filename, n, data_name, mech_params_dict, num_trials):
    to_save_dict = copy.deepcopy(mech_params_dict)
    to_save_dict["num_trials"] = num_trials
    to_save_dict["n"] = n
    to_save_dict["data_name"] = data_name
    key = tuple(OrderedDict(sorted(to_save_dict.items())).items())
    return key, hf.get_from_file(filename, key, log=False)


def run_gnmc_for_strategy(data_dict, strategy, guess_mech_name, check_mech_name_list, mech_params_dict, score_func,
                          use_gc_width=False, batch_failures=1, num_trials=1, filename=None, single_failure=False,
                          multiply_tau=None, save_res=True):
    num_check_mechs = len(check_mech_name_list)
    if ("name" in data_dict and data_dict["name"].startswith("validation") and num_check_mechs == 1
            and not single_failure):
        validating = True
    else:
        validating = False
    mech_params_result = None
    key = None
    if mech_params_dict is None:
        mech_params_result = {"scores": [0] * num_trials, "mean_score": 0.0}
    else:
        prev_res_found = False
        if "name" in data_dict and data_dict["name"] is not None and filename is not None:
            key, mech_params_result = check_for_prev_res_gnc(filename, strategy.n, data_dict["name"],
                                                             mech_params_dict, num_trials, use_gc_width,
                                                             batch_failures, single_failure, num_check_mechs)

            if mech_params_result is not None:
                prev_res_found = True

        if not prev_res_found:
            mech_params_scores = []
            mech_params_failures = None

            if validating:
                mech_params_failures = []

            for i in range(num_trials):
                mech_gnmc = mechs.Guess_and_Check_Mechanism(
                    get_mech_initializer(guess_mech_name)(**mech_params_dict["guess_mech_params"]),
                    [get_mech_initializer(check_mech_name_list[i])(
                        **mech_params_dict["check_mech_params_list"][i])
                        for i in range(len(check_mech_name_list))],
                    mech_params_dict["check_data_frac_list"],
                    use_mgf_width=use_gc_width, max_err_list=mech_params_dict["max_err_list"],
                    batch_failures=batch_failures, single_failure=single_failure, multiply_tau=multiply_tau)
                if num_trials > 1:
                    if "name" in data_dict:
                        data_dict_upd = {"data": data_dict["data"], "name": str(i) + data_dict["name"]}
                    else:
                        data_dict_upd = {"data": data_dict["data"], "name": str(i)}
                else:
                    data_dict_upd = data_dict
                evl = performance_eval_GnMC(data_dict_upd, copy.deepcopy(strategy), mech_gnmc, log=False)
                cur_score = score_func(evl)
                mech_params_scores.append(cur_score)
                if validating:
                    cur_failure = get_failure(evl)
                    mech_params_failures.append(cur_failure)
            mean_score = np.mean(mech_params_scores)
            mech_params_result = {"scores": mech_params_scores, "mean_score": mean_score}
            if validating:
                mech_params_result["failures"] = mech_params_failures
            if strategy.data_name is not None and save_res:
                hf.write_to_file(filename, key, mech_params_result, log=False)
    return mech_params_result


def run_mech_for_strategy(data_dict, eval_func, strategy, mech_name, mech_params_dict, score_func,
                          num_trials=1, filename=None):
    mech_params_result = None
    key = None
    if mech_params_dict is None:
        mech_params_result = {"scores": [0] * num_trials, "mean_score": 0.0}
    else:
        prev_res_found = False
        if "name" in data_dict and data_dict["name"] is not None and filename is not None:
            key, mech_params_result = check_for_prev_res_mech(filename, strategy.n, data_dict["name"],
                                                              mech_params_dict, num_trials)
            if mech_params_result is not None:
                prev_res_found = True

        if not prev_res_found:
            mech_params_scores = []
            for i in range(num_trials):
                if num_trials > 1:
                    if "name" in data_dict:
                        data_dict_upd = {"data": data_dict["data"], "name": str(i) + data_dict["name"]}
                    else:
                        data_dict_upd = {"data": data_dict["data"], "name": str(i)}
                else:
                    data_dict_upd = data_dict
                evl = eval_func(data_dict_upd, copy.deepcopy(strategy),
                                [get_mech_initializer(mech_name)(**mech_params_dict)],
                                log=False)[0]
                cur_score = score_func(evl)
                mech_params_scores.append(cur_score)
            mean_score = np.mean(mech_params_scores)
            mech_params_result = {"scores": mech_params_scores, "mean_score": mean_score}
            if strategy.data_name is not None:
                hf.write_to_file(filename, key, mech_params_result, log=False)
    return mech_params_result


def check_if_tuning_required(val_data_str, tune_mech_func, tune_mech_params_dict, strategy):
    best_params_dict = None
    best_result = None
    if (tune_mech_func == tune_mech_for_strategy and "mech_name" in tune_mech_params_dict and
            "mech_params_dict" in tune_mech_params_dict):
        mech_name = tune_mech_params_dict["mech_name"]
        mech_params_dict = tune_mech_params_dict["mech_params_dict"]
        each_avg_trials = (tune_mech_params_dict["each_avg_trials"] if "each_avg_trials" in tune_mech_params_dict
                           else 1)
        best_avg_trials = (tune_mech_params_dict["best_avg_trials"] if "best_avg_trials" in tune_mech_params_dict
                           else 1)
        log = tune_mech_params_dict["log"] if "log" in tune_mech_params_dict else False
        best_params_dict, best_result = check_for_tuning_mech(val_data_str, strategy, mech_name, mech_params_dict,
                                                              each_avg_trials=each_avg_trials,
                                                              best_avg_trials=best_avg_trials, log=log)
        if best_result is None and best_params_dict is not None:
            val_start_time = timeit.default_timer()
            strat_copy_val = copy.deepcopy(strategy)
            save_path = hf.make_dirs(dir_path_list=["Saved_Results"])
            filename = os.path.join(save_path,
                                    strategy.name + "_t_" + str(strategy.tau) + "_b_" + str(strategy.beta) +
                                    "_" + str(mech_name) + ".pickle")
            best_result = run_mech_for_strategy(
                data_dict={"name": val_data_str, "data": strat_copy_val.gen_data(val_data_str)},
                mech_params_dict=best_params_dict, strategy=strat_copy_val,  num_trials=best_avg_trials,
                mech_name=mech_name, filename=filename, eval_func=tune_mech_params_dict["eval_func"],
                score_func=tune_mech_params_dict["score_func"])
            val_elapsed = timeit.default_timer() - val_start_time
            hf.log_line("Tuning not required for (n=" + str(strategy.n) + ", data=" +
                        str(strategy.data_name) + ") for mechanism " + str(mech_name), log)
            hf.log_line(
                ("Returning best_params: " + str(best_params_dict) + " with result: " + str(best_result) +
                 " after validation done in %.2f seconds." % val_elapsed), log)
    elif (tune_mech_func == tune_gnmc_for_strategy and "guess_mech_name" in tune_mech_params_dict and
          "guess_mech_params_dict" in tune_mech_params_dict and "check_mech_name_list" in tune_mech_params_dict and
          "check_mech_params_dict_list" in tune_mech_params_dict and "check_data_frac_lists" in tune_mech_params_dict):
        guess_mech_name = tune_mech_params_dict["guess_mech_name"]
        guess_mech_params_dict = tune_mech_params_dict["guess_mech_params_dict"]
        check_mech_name_list = tune_mech_params_dict["check_mech_name_list"]
        check_mech_params_dict_list = tune_mech_params_dict["check_mech_params_dict_list"]
        check_data_frac_lists = tune_mech_params_dict["check_data_frac_lists"]
        max_err_lists = (tune_mech_params_dict["max_err_lists"] if "max_err_lists" in tune_mech_params_dict
                         else None)
        batch_failures = (tune_mech_params_dict["batch_failures"] if "batch_failures" in tune_mech_params_dict
                          else 1)
        each_avg_trials = (tune_mech_params_dict["each_avg_trials"] if "each_avg_trials" in tune_mech_params_dict
                           else 1)
        best_avg_trials = (tune_mech_params_dict["best_avg_trials"] if "best_avg_trials" in tune_mech_params_dict
                           else 1)
        log = tune_mech_params_dict["log"] if "log" in tune_mech_params_dict else False
        use_gc_width = (tune_mech_params_dict["use_mgf_width"] if "use_mgf_width" in tune_mech_params_dict
                        else True)
        single_failure = (tune_mech_params_dict["single_failure"] if "single_failure" in tune_mech_params_dict
                          else False)
        best_params_dict, best_result = check_for_tuning_gnmc(val_data_str, strategy, guess_mech_name,
                                                              guess_mech_params_dict, check_mech_name_list,
                                                              check_mech_params_dict_list, check_data_frac_lists,
                                                              max_err_lists=max_err_lists,
                                                              batch_failures=batch_failures,
                                                              each_avg_trials=each_avg_trials,
                                                              best_avg_trials=best_avg_trials,
                                                              log=log, use_gc_width=use_gc_width,
                                                              single_failure=single_failure)
        if best_result is None and best_params_dict is not None:
            val_start_time = timeit.default_timer()
            strat_copy_val = copy.deepcopy(strategy)
            num_check_mechs = len(check_mech_name_list)
            save_path = hf.make_dirs(dir_path_list=["Saved_Results"])
            mech_name = str(guess_mech_name)
            for i in range(num_check_mechs):
                mech_name = mech_name + "_C" + str(i) + "_" + check_mech_name_list[i]
            if use_gc_width:
                filename = os.path.join(save_path,
                                        strategy.name + "_t_" + str(strategy.tau) + "_b_" + str(strategy.beta) +
                                        "_" + mech_name + ".pickle")
            else:
                filename = os.path.join(save_path,
                                        strategy.name + "_t_" + str(strategy.tau) + "_b_" + str(strategy.beta) +
                                        "_dumb_" + mech_name + ".pickle")
            best_result = run_gnmc_for_strategy(
                {"name": val_data_str, "data": strat_copy_val.gen_data(val_data_str)},
                strat_copy_val, guess_mech_name, check_mech_name_list, best_params_dict,
                score_func=tune_mech_params_dict["score_func"], use_gc_width=use_gc_width,
                batch_failures=batch_failures, single_failure=single_failure,
                num_trials=best_avg_trials, filename=filename)
            val_elapsed = timeit.default_timer() - val_start_time
            hf.log_line("Tuning not required for (n=" + str(strategy.n) + ", data=" +
                        str(val_data_str) + ") for mechanism " + str(mech_name), log)
            hf.log_line(
                ("Returning best_params: " + str(best_params_dict) + " with result: " + str(best_result) +
                 " after validation done in %.2f seconds." % val_elapsed), log)
    return best_params_dict, best_result


def compute_plot_for_mech(n_list, beta, tau, compute_val_func, compute_val_func_params_dict):
    for n in n_list:
        best_value_gotten = compute_val_func(n=n, beta=beta, tau=tau, **compute_val_func_params_dict)
        if best_value_gotten:
            break


def compute_val_adaptive_mech(n, beta, tau, strategy_func, strategy_params_dict, tune_mech_func, tune_mech_params_dict,
                              num_datasets=1):
    strategy = strategy_func(n=n, beta=beta, tau=tau, **strategy_params_dict)
    scores = []
    cur_mean_score = 0.0
    for i in range(num_datasets):
        val_data_str = "validation" + str(i)
        _, cur_result = check_if_tuning_required(val_data_str, tune_mech_func, tune_mech_params_dict,
                                                 strategy)
        if cur_result is None:
            tun_data_str = "tuning" + str(i)
            strat_copy = copy.deepcopy(strategy)
            strat_copy_val = copy.deepcopy(strategy)
            data_dict = {"tuning": {"name": tun_data_str, "data": strat_copy.gen_data(tun_data_str)},
                         "validation": {"name": val_data_str, "data": strat_copy_val.gen_data(val_data_str)}}
            _, cur_result = tune_mech_func(data_dict=data_dict, strategy=strat_copy, **tune_mech_params_dict)
        cur_mean_score += cur_result["mean_score"]
        scores.extend(cur_result["scores"])
    overall_mean_score = cur_mean_score / num_datasets
    if overall_mean_score == strategy.q_max:
        return True
    else:
        return False


def get_best_res_gnmc(validation_data_name, strategy, guess_mech_name, check_mech_name_list, batch_failures=1,
                      each_avg_trials=1, best_avg_trials=1, log=False, use_gc_width=True, single_failure=False):
    num_check_mechs = len(check_mech_name_list)
    val_start_time = timeit.default_timer()
    save_path = hf.make_dirs(dir_path_list=["Saved_Results"])
    mech_name = str(guess_mech_name)
    for i in range(num_check_mechs):
        mech_name = mech_name + "_C" + str(i) + "_" + check_mech_name_list[i]
    if use_gc_width:
        filename = os.path.join(save_path, strategy.name + "_t_" + str(strategy.tau) + "_b_" + str(strategy.beta) +
                                "_" + mech_name + ".pickle")
    else:
        filename = os.path.join(save_path, strategy.name + "_t_" + str(strategy.tau) + "_b_" + str(strategy.beta) +
                                "_dumb_" + mech_name + ".pickle")
    prev_best_dict = {"each_avg_trials": each_avg_trials, "n": strategy.n, "use_gc_width": use_gc_width,
                      "batch_failures": batch_failures, "single_failure": single_failure}
    best_params_key = tuple(OrderedDict(sorted(prev_best_dict.items())).items())
    best_params_dict = hf.get_from_file(filename, best_params_key, log=False)
    if best_params_dict is None:
        return None, None

    _, best_params_result = check_for_prev_res_gnc(filename, strategy.n, validation_data_name,
                                                   best_params_dict, best_avg_trials, use_gc_width,
                                                   batch_failures, single_failure, num_check_mechs)
    if best_params_result is None:
        return best_params_dict, None
    else:
        val_elapsed = timeit.default_timer() - val_start_time
        pr_line = "Best result returned in %.2f seconds for (n=" % val_elapsed
        pr_line = pr_line + str(strategy.n) + ", data=" + str(validation_data_name) + ") for GnMC mechanism."
        hf.log_line(pr_line, log)
        hf.log_line(("Returning best_params: " + str(best_params_dict) + " with result: " + str(best_params_result)),
                    log)
        return best_params_dict, best_params_result


def get_best_res_mech(validation_data_name, strategy, mech_name, each_avg_trials=1, best_avg_trials=1, log=False):
    val_start_time = timeit.default_timer()
    save_path = hf.make_dirs(dir_path_list=["Saved_Results"])
    filename = os.path.join(save_path, strategy.name + "_t_" + str(strategy.tau) + "_b_" + str(strategy.beta) +
                            "_" + str(mech_name) + ".pickle")
    prev_best_dict = {"each_avg_trials": each_avg_trials, "n": strategy.n}
    best_params_key = tuple(OrderedDict(sorted(prev_best_dict.items())).items())
    best_params_dict = hf.get_from_file(filename, best_params_key, log=False)
    if best_params_dict is None:
        return None, None
    _, best_params_result = check_for_prev_res_mech(filename, strategy.n, validation_data_name,
                                                    best_params_dict, best_avg_trials)
    if best_params_result is None:
        return best_params_dict, None
    else:
        val_elapsed = timeit.default_timer() - val_start_time
        pr_line = "Best result returned in %.2f seconds for (n=" % val_elapsed
        pr_line = (pr_line + str(strategy.n) + ", data=" + str(validation_data_name) + ") for mechanism " +
                   str(mech_name))
        hf.log_line(pr_line, log)
        hf.log_line(("Returning best_params: " + str(best_params_dict) + " with result: " + str(best_params_result)),
                    log)
        return best_params_dict, best_params_result


def get_plot_for_mech(plot_label, n_list, beta, tau, get_val_func, get_val_func_params_dict, get_error_bars=False,
                      ls=None, color=None, lw=None):
    plot_dict = {"plot_label": plot_label, "x_vals": [], "y_vals": []}
    if get_error_bars:
        plot_dict["error_bars"] = [[], []]
    if ls:
        plot_dict["ls"] = ls
    if color:
        plot_dict["color"] = color
    if lw:
        plot_dict["lw"] = lw
    results = []

    best_value_gotten = False
    for n in n_list:
        if best_value_gotten:
            result = get_val_func(n=n, beta=beta, tau=tau, return_best_possible=best_value_gotten,
                                  **get_val_func_params_dict)
        else:
            result = get_val_func(n=n, beta=beta, tau=tau, **get_val_func_params_dict)
            if result is None:
                return None
            if isinstance(result, dict) and "best_possible_result" in result and result["best_possible_result"]:
                best_value_gotten = True
        results.append(result)

    if get_error_bars:
        averages = [results[i]["mean_score"] for i in range(len(results))]
        std_devs = [np.std(results[i]["scores"]) for i in range(len(results))]
        for i in range(len(n_list)):
            if averages[i] >= 1:
                plot_dict["x_vals"].append(n_list[i])
                plot_dict["y_vals"].append(averages[i])
                for j in range(2):
                    plot_dict["error_bars"][j].append((std_devs[i]/2))
    else:
        if isinstance(results[0], dict):
            for i in range(len(n_list)):
                if results[i]["mean_score"] >= 1:
                    plot_dict["x_vals"].append(n_list[i])
                    plot_dict["y_vals"].append(results[i]["mean_score"])
        else:
            plot_dict["y_vals"] = results
            plot_dict["x_vals"] = n_list
    return plot_dict


def get_val_adaptive_mech(n, beta, tau, strategy_func, strategy_params_dict, get_best_res_func, get_best_res_func_dict,
                          num_datasets=1, return_best_possible=False):
    strategy = strategy_func(n=n, beta=beta, tau=tau, **strategy_params_dict)
    if return_best_possible:
        return {"scores": [strategy.q_max], "mean_score": strategy.q_max}
    else:
        scores = []
        cur_mean_score = 0.0
        for i in range(num_datasets):
            val_data_str = "validation" + str(i)
            _, stored_result = get_best_res_func(val_data_str, strategy, **get_best_res_func_dict)
            if stored_result is None:
                return None
            cur_mean_score += stored_result["mean_score"]
            scores.extend(stored_result["scores"])
        overall_mean_score = cur_mean_score / num_datasets
        best_result = {"scores": scores, "mean_score": overall_mean_score}
        if overall_mean_score == strategy.q_max:
            best_result["best_possible_result"] = True
        return best_result


def get_baseline(gamma_list, n, beta, tau):
    mech = mechs.Mechanism()
    mech.add_params(beta, tau)
    ds_q = get_worst_case_bound(mech, n, beta, tau)
    best_disc_q = mechs.discretize_get_best_q(gamma_list, n, beta, tau)
    return max(best_disc_q, ds_q)


def make_plot(labels, plot_list, save_name=None, **kwargs):
    """
    Function to save a figure containing plots plot_list at save_name, given axis labels and
    other optional arguments.
    """
    plt.rc('font', size=18)
    y_font_size = kwargs["y_font_size"] if "y_font_size" in kwargs else 18
    if "title" in kwargs and kwargs["title"]:
        plt.title(kwargs["title"])
    plt.xlabel(labels["x_label"], fontsize=18)
    plt.ylabel(labels["y_label"], fontsize=y_font_size)
    if "num_colors" in kwargs and kwargs["num_colors"]:
        plt.gca().set_prop_cycle(plt.cycler('color', plt.cm.jet(np.linspace(0, 1, kwargs["num_colors"]))))
    for plot_l in plot_list:
        ls = plot_l["ls"] if "ls" in plot_l else None
        lw = plot_l["lw"] if "lw" in plot_l else None
        color = plot_l["color"] if "color" in plot_l else None
        if "error_bars" in plot_l:
            plt.errorbar(plot_l["x_vals"], plot_l["y_vals"], yerr=plot_l["error_bars"],
                         label=plot_l["plot_label"], ls=ls, uplims=True, lolims=True, color=color, linewidth=lw)
        else:
            plt.plot(plot_l["x_vals"], plot_l["y_vals"], label=plot_l["plot_label"], ls=ls, color=color, linewidth=lw)
    plt.tick_params(labelsize=20)
    if "x_log" in kwargs and kwargs["x_log"]:
        plt.xscale('log')
    if "x_min" in kwargs and kwargs["x_min"] is not None:
        plt.xlim(xmin=kwargs["x_min"])
    if "x_max" in kwargs and kwargs["x_max"] is not None:
        plt.xlim(xmax=kwargs["x_max"])
    if "y_log" in kwargs and kwargs["y_log"]:
        plt.yscale('log', nonposy="clip")
    if "y_min" in kwargs and kwargs["y_min"] is not None:
        plt.ylim(ymin=kwargs["y_min"])
    if "y_max" in kwargs and kwargs["y_max"] is not None:
        plt.ylim(ymax=kwargs["y_max"])
    if "legend" in kwargs and kwargs["legend"]:
        if "legend_fontsize" in kwargs and kwargs["legend_fontsize"]:
            legend_fontsize = kwargs["legend_fontsize"]
        else:
            legend_fontsize = 17
        if "legend_loc" in kwargs:
            legend_loc = kwargs["legend_loc"]
        else:
            legend_loc = 'best'
        plt.legend(loc=legend_loc, fontsize=legend_fontsize)
    if "inv_x_axis" in kwargs and kwargs["inv_x_axis"]:
        ax = plt.gca()
        ax.invert_xaxis()
    if "inv_y_axis" in kwargs and kwargs["inv_y_axis"]:
        ax = plt.gca()
        ax.invert_yaxis()
    if save_name is None:
        plt.show()
    else:
        plt.savefig(save_name, bbox_inches='tight')
    plt.clf()

    if "separate_legend" in kwargs and kwargs["separate_legend"]:
        plt.rc('font', size=15)
        fig = plt.figure()
        ax = fig.add_subplot(111)
        if "num_colors" in kwargs:
            plt.gca().set_prop_cycle(plt.cycler('color', plt.cm.jet(np.linspace(0, 1, kwargs["num_colors"]))))
        lines = []
        labels = []
        for plot_l in plot_list:
            ls = plot_l["ls"] if "ls" in plot_l else None
            lw = plot_l["lw"] if "lw" in plot_l else None
            color = plot_l["color"] if "color" in plot_l else None
            if "error_bars" in plot_l:
                lines.append(tuple(ax.errorbar(plot_l["x_vals"], plot_l["y_vals"], yerr=plot_l["error_bars"],
                                               label=plot_l["plot_label"], ls=ls, uplims=True, lolims=True,
                                               color=color, linewidth=lw)))
            else:
                lines.append(tuple(ax.plot(plot_l["x_vals"], plot_l["y_vals"], label=plot_l["plot_label"], ls=ls,
                                           color=color, linewidth=lw)))

            labels.append(plot_l["plot_label"])
        fig_legend = plt.figure()
        fig_legend.legend(lines, labels, loc='center', frameon=False)
        plt.close(fig)
        if "separate_legend_save_name" in kwargs and kwargs["separate_legend_save_name"]:
            plt.savefig(kwargs["separate_legend_save_name"])
        else:
            plt.axis('off')
            plt.show()
        plt.clf()


def get_noised_value(val, sigma, noise_type="Gaussian", **kwargs):
    """
    Add 0-mean Gaussian/Laplace noise with parameter range_val * sigma to val, and return answer
    (truncated in [val_min, val_max], if indicated). range_val = val_max - val_min, and (val_max,val_min)=(1,0)
    by default.
    """
    assert noise_type in ["Gaussian", "Laplace"]
    val_min = kwargs["val_min"] if "val_min" in kwargs and kwargs["val_min"] else 0.0
    val_max = kwargs["val_max"] if "val_max" in kwargs and kwargs["val_max"] else 1.0
    if noise_type == "Gaussian":
        noise_to_add = np.random.normal(0, scale=(val_max - val_min)*sigma)
    else:
        noise_to_add = np.random.laplace(0, (val_max - val_min)*sigma)
    ret_val = val + noise_to_add
    if "truncate" in kwargs and kwargs["truncate"]:
        ret_val = min(val_max, max(val_min, ret_val))
    return ret_val


def get_corr(x, y):
    """
    Get correlation between two vectors x and y, each element having values in [-1, 1].
    """
    return np.dot(x, y) / len(y)


def get_acc(x, y):
    """
    Get the proportion, in [0,1], of the matching elements between y, and the predictions in {-1,1} made
    by the sign of each element of x.
    """
    pred_x = np.array((np.sign((np.sign(x) + 1)) * 2) - 1)  # to avoid predicting 0
    return np.count_nonzero(pred_x == y) / len(x)


def update_via_opt_query(corr, x):
    """
    Given the correlation corr between feature x and the label, return the part, corresponding to x, of the
    optimal adaptive query in the two-round strategy.
    """
    weight = max(-1 + 1e-15, min(1 - 1e-15, corr))  # to avoid errors in log computation
    return x * np.log((1.0 + weight) / (1 - weight))


def get_equal_spaced_points(low_order, high_order, points_per_order, conv_to_int=True):
    points = [pow(10, low_order)]
    for i in range(low_order + 1, high_order + 1):
        points.extend(np.linspace(pow(10, i - 1), pow(10, i), points_per_order + 1)[1:])
    if conv_to_int:
        points = [int(np.floor(point)) for point in points]
    return points


def check_if_appr_tuning_grid(key, best_point, grid, mech_name="", log=False):
    if len(grid) > 1:
        if best_point == grid[0]:
            if len(mech_name) > 0:
                hf.log_line(("CONSIDER including smaller values for " + str(key) + " in tuning grid for " +
                             mech_name + " mechanism."), log)
            else:
                hf.log_line("CONSIDER including smaller values in tuning grid for " + str(key) + ".", log)
        elif best_point == grid[-1]:
            if len(mech_name) > 0:
                hf.log_line(("CONSIDER including larger values for " + str(key) + " in tuning grid for " +
                          mech_name + " mechanism."), log)
            else:
                hf.log_line("CONSIDER including larger values in tuning grid for " + str(key) + ".", log)


def get_err_plot_NTau(evl):
    max_err = 0.0
    y_vals = []
    for i in range(len(evl["mech_ans_list"])):
        max_err = max(max_err, np.abs(evl["mech_ans_list"][i]["answer"] - evl["true_ans_list"][i]))
        y_vals.append(max_err)
    return y_vals


def get_mech_initializer(name):
    """
    Returns the initializer of a mechanism given its name.
    :param name: name of the mechanism
    :returns: initializer for input mechanism name.
    """
    if name in {"Naive Data Split", "Empirical"}:
        return mechs.Mechanism
    elif name in {"Gauss", "Actual Gauss"}:
        return mechs.Gaussian_Mechanism
    elif name in {"Noisy Thresh", "Thresh", "Actual Thresh"}:
        return mechs.Thresholdout_Mechanism
    else:
        return None

==> Supplementary material/Code/analyst_script.py <==
# -*- coding: utf-8 -*-

import analyst_funcs as af
from collections import OrderedDict
import copy
import cw_funcs as cw
import helper_funcs as hf
import mechanisms as mechs
import numpy as np
import os
import strategies as strats


# Given n and tau, plot only existing bounds and data splitting
def plot_only_non_ada_mechs_n_tau(n_low_order, n_high_order, n_points_per_order, beta_list, tau,
                                  include_mech_list, plot_title=None, separate_legend=False, **kwargs):
    n_list = af.get_equal_spaced_points(low_order=n_low_order, high_order=n_high_order,
                                        points_per_order=n_points_per_order)

    plot_list = []
    for beta in beta_list:
        if beta <= 0.005 or len(beta_list) == 1:
            ls = "--"
        else:
            ls = None

        if "Baseline" in include_mech_list:
            plot_label = "Baseline"
            if len(beta_list) > 1:
                plot_label = plot_label + ", " + r'$\beta$' + "=" + str(beta)
            gamma_arr = []
            for i in range(6, 0, -1):
                gamma_arr.extend(np.linspace(pow(10, -1 * i), pow(10, -1 * (i - 1)), 10))
            plot_list.append(af.get_plot_for_mech(plot_label, n_list, beta, tau, af.get_baseline,
                                                  {"gamma_list": gamma_arr}, lw=5.0))

        gauss = mechs.Gaussian_Mechanism(sigma=-1.0)
        if "CDP+Monitor+RZ" in include_mech_list:
            plot_label = "CDP+Monitor+RZ"
            if len(beta_list) > 1:
                plot_label = plot_label + ", " + r'$\beta$' + "=" + str(beta)
            gauss.add_params(beta, tau, check_for_width=cw.conf_width_RZ_new)
            plot_list.append(af.get_plot_for_mech(
                plot_label, n_list, beta, tau, af.get_worst_case_bound,
                {"mech": gauss}, ls=ls))

        if "CDP+Monitor+XR" in include_mech_list:
            plot_label = "CDP+Monitor+XR"
            if len(beta_list) > 1:
                plot_label = plot_label + ", " + r'$\beta$' + "=" + str(beta)
            gauss.add_params(beta, tau, check_for_width=cw.conf_width_XR_new)
            plot_list.append(af.get_plot_for_mech(
                plot_label, n_list, beta, tau, af.get_worst_case_bound,
                {"mech": gauss}, ls=ls))

        if "DFHPRR" in include_mech_list:
            plot_label = "DFHPRR"
            if len(beta_list) > 1:
                plot_label = plot_label + ", " + r'$\beta$' + "=" + str(beta)
            gauss.add_params(beta, tau, check_for_width=cw.conf_width_DFHPRR_new)
            plot_list.append(af.get_plot_for_mech(
                plot_label, n_list, beta, tau, af.get_worst_case_bound,
                {"mech": gauss}, ls=ls))


        if "BNSSSU" in include_mech_list:
            plot_label = "BNSSSU"
            if len(beta_list) > 1:
                plot_label = plot_label + ", " + r'$\beta$' + "=" + str(beta)
            gauss.add_params(beta, tau, check_for_width=cw.conf_width_BNSSSU)
            plot_list.append(af.get_plot_for_mech(
                plot_label, n_list, beta, tau, af.get_worst_case_bound,
                {"mech": gauss}, ls=ls))

        if "Data Splitting" in include_mech_list:
            plot_label = "Data Split"
            if len(beta_list) > 1:
                plot_label = plot_label + ", " + r'$\beta$' + "=" + str(beta)
            plot_list.append(af.get_plot_for_mech(
                plot_label, n_list, beta, tau, af.get_worst_case_bound,
                {"mech": mechs.Mechanism()}, ls=ls))

        if "Discretize" in include_mech_list:
            plot_label = "Discretize"
            if len(beta_list) > 1:
                plot_label = plot_label + ", " + r'$\beta$' + "=" + str(beta)
            gamma_arr = []
            for i in range(6, 0, -1):
                gamma_arr.extend(np.linspace(pow(10, -1 * i), pow(10, -1 * (i - 1)), 10))
            plot_list.append(af.get_plot_for_mech(plot_label, n_list, beta, tau, mechs.discretize_get_best_q,
                                                  {"gamma_list": gamma_arr}, ls=ls))


    if plot_title is None:
        plot_title = r'$\tau$' + "=" + str(tau)
    y_font_size = kwargs["y_font_size"] if "y_font_size" in kwargs else 18
    af.make_plot(labels={"x_label": "No. of samples", "y_label": "Queries answered"},
                 plot_list=plot_list,
                 separate_legend=separate_legend,
                 legend=not separate_legend,
                 legend_fontsize=12,
                 legend_loc=2,
                 title=plot_title,
                 x_log=True, y_log=True,
                 y_font_size=y_font_size,
                 num_colors=int(len(plot_list)/len(beta_list)) if len(beta_list) > 1 else None)


# Given n and tau
def compute_for_mechs_n_tau(n_list, tau_list, beta_list, log=False, log_name=None, **kwargs):
    strat_method = kwargs["strat_method"] if "strat_method" in kwargs else "power"
    strat_method_param = kwargs["strat_method_param"] if "strat_method_param" in kwargs else 2
    q_max = kwargs["q_max"] if "q_max" in kwargs else 40000
    q_mean = kwargs["q_mean"] if "q_mean" in kwargs else 0.5
    num_datasets = kwargs["num_datasets"] if "num_datasets" in kwargs else 1
    each_avg_trials = kwargs["each_avg_trials"] if "each_avg_trials" in kwargs else 1
    best_avg_trials = kwargs["best_avg_trials"] if "best_avg_trials" in kwargs else 1
    if log:
        hf.create_file_for_logging(hf.make_dirs(dir_path_list=["Script_Results"]), name_str=log_name)
    for tau in tau_list:
        hf.log_line("tau: " + str(tau), log)
        strategy_params_dict = {"ada_freq": {"method": strat_method, "method_param": strat_method_param},
                                "q_max": q_max, "q_mean": q_mean}
        if "actual" in kwargs and kwargs["actual"]:
            hf.log_line("Starting computations for Actual Gauss.", log)
            af.compute_plot_for_mech(n_list, beta_list[0], tau, af.compute_val_adaptive_mech,
                                     {"num_datasets": num_datasets, "strategy_func": strats.Strategy,
                                      "strategy_params_dict": strategy_params_dict,
                                      "tune_mech_func": af.tune_mech_for_strategy,
                                      "tune_mech_params_dict": {
                                          "eval_func": af.performance_eval_actual,
                                          "mech_name": "Actual Gauss",
                                          "mech_params_dict": {'sigma': [0.0025, 0.005, 0.01, 0.02,
                                                                         0.03, 0.04, 0.05, 0.06],
                                                               'check_for_width': [False]},
                                          "score_func": af.get_score_NTau,
                                          "each_avg_trials": each_avg_trials,
                                          "best_avg_trials": best_avg_trials,
                                          "log": log}})
        if "thresh_actual" in kwargs and kwargs["thresh_actual"]:
            hf.log_line("Starting computations for Actual Thresholdout_Mechanism.", log)
            af.compute_plot_for_mech(n_list, beta_list[0], tau, af.compute_val_adaptive_mech,
                                     {"num_datasets": num_datasets,
                                      "strategy_func": strats.Strategy,
                                      "strategy_params_dict": strategy_params_dict,
                                      "tune_mech_func": af.tune_mech_for_strategy,
                                      "tune_mech_params_dict": {
                                          "eval_func": af.performance_eval_actual,
                                          "mech_name": "Actual Thresh",
                                          "mech_params_dict": {
                                              'hold_frac': [0.15, 0.3, 0.5, 0.7, 0.95],
                                              'threshold': [tau/2, tau],
                                              'sigma': [pow(10, p) for p in range(-12, -6)],
                                              'check_for_width': [False]},
                                          "score_func": af.get_score_NTau,
                                          "each_avg_trials": each_avg_trials,
                                          "best_avg_trials": best_avg_trials,
                                          "log": log}})
        for beta in beta_list:
            if "gncf1" in kwargs and kwargs["gncf1`"]:
                plot_name = "GnCF1"
                if len(beta_list) > 1:
                    plot_name = plot_name + ", b:" + str(beta)
                hf.log_line("Starting computations for " + plot_name + ".", log)
                af.compute_plot_for_mech(n_list, beta, tau, af.compute_val_adaptive_mech,
                                         {"num_datasets": num_datasets,
                                          "strategy_func": strats.Strategy,
                                          "strategy_params_dict": strategy_params_dict,
                                          "tune_mech_func": af.tune_gnmc_for_strategy,
                                          "tune_mech_params_dict": {
                                              "guess_mech_name": "Gauss",
                                              "guess_mech_params_dict": {
                                                  'sigma': [0.0001, 0.00025, 0.0005, 0.001, 0.0025, 0.005,
                                                            0.01, 0.02, 0.03, 0.04]},
                                              "check_mech_name_list": ["Empirical"],
                                              "check_mech_params_dict_list": [],
                                              "check_data_frac_lists": [[0.2], [0.3], [0.4], [0.5], [0.6],
                                                                        [0.7], [0.8], [0.9], [0.95]],
                                              "score_func": af.get_score_NTau,
                                              "each_avg_trials": each_avg_trials,
                                              "best_avg_trials": best_avg_trials,
                                              "single_failure": True,
                                              "log": log}})

            if "gnc" in kwargs and kwargs["gnc"]:
                plot_name = "GnC"
                if len(beta_list) > 1:
                    plot_name = plot_name + ", b:" + str(beta)
                hf.log_line("Starting computations for " + plot_name + ".", log)
                af.compute_plot_for_mech(n_list, beta, tau, af.compute_val_adaptive_mech,
                                         {"num_datasets": num_datasets,
                                          "strategy_func": strats.Strategy,
                                          "strategy_params_dict": strategy_params_dict,
                                          "tune_mech_func": af.tune_gnmc_for_strategy,
                                          "tune_mech_params_dict": {
                                              "guess_mech_name": "Gauss",
                                              "guess_mech_params_dict": {
                                                  'sigma': [0.0001, 0.00025, 0.0005, 0.001, 0.0025, 0.005,
                                                            0.01, 0.02, 0.03, 0.04]},
                                              "check_mech_name_list": ["Empirical"],
                                              "check_mech_params_dict_list": [],
                                              "check_data_frac_lists": [[0.4], [0.5], [0.55], [0.6],
                                                                        [0.65], [0.7], [0.75], [0.8]],
                                              "score_func": af.get_score_NTau,
                                              "each_avg_trials": each_avg_trials,
                                              "best_avg_trials": best_avg_trials,
                                              "log": log}})

            if "gnmc" in kwargs and kwargs["gnmc"]:
                plot_name = "GnMC2"
                if len(beta_list) > 1:
                    plot_name = plot_name + ", b:" + str(beta)
                hf.log_line("Starting computations for " + plot_name + ".", log)
                af.compute_plot_for_mech(n_list, beta, tau, af.compute_val_adaptive_mech,
                                         {"num_datasets": num_datasets,
                                          "strategy_func": strats.Strategy,
                                          "strategy_params_dict": strategy_params_dict,
                                          "tune_mech_func": af.tune_gnmc_for_strategy,
                                          "tune_mech_params_dict": {
                                              "guess_mech_name": "Gauss",
                                              "guess_mech_params_dict": {
                                                  'sigma': [0.0001, 0.00025, 0.0005, 0.001, 0.0025, 0.005,
                                                            0.01, 0.02, 0.03, 0.04],
                                                  'check_for_width': [False]},
                                              "check_mech_name_list": ["Empirical", "Empirical"],
                                              "check_mech_params_dict_list":
                                                  [{'check_for_width': [False]},
                                                   {'check_for_width': [False]}],
                                              "check_data_frac_lists": [[0.1, 0.1], [0.15, 0.15],
                                                                        [0.2, 0.2], [0.25, 0.25],
                                                                        [0.3, 0.3], [0.35, 0.35],
                                                                        [0.4, 0.4], [0.45, 0.45],
                                                                        [0.475, 0.475]],
                                              "score_func": af.get_score_NTau,
                                              "each_avg_trials": each_avg_trials,
                                              "best_avg_trials": best_avg_trials,
                                              "max_err_lists": [[tau, tau]],
                                              "log": log}})

            if "dumb_gnc" in kwargs and kwargs["dumb_gnc"]:
                hf.log_line("Starting computations for DumbGnC.", log)
                af.compute_plot_for_mech(n_list, beta, tau, af.compute_val_adaptive_mech,
                                         {"num_datasets": num_datasets,
                                          "strategy_func": strats.Strategy,
                                          "strategy_params_dict": strategy_params_dict,
                                          "tune_mech_func": af.tune_gnmc_for_strategy,
                                          "tune_mech_params_dict": {
                                              "guess_mech_name": "Gauss",
                                              "guess_mech_params_dict": {
                                                  'sigma': [0.0001, 0.00025, 0.0005, 0.001, 0.0025, 0.005,
                                                            0.01, 0.02, 0.03, 0.04],
                                                  'check_for_width': [False]},
                                              "check_mech_name_list": ["Empirical"],
                                              "check_mech_params_dict_list":
                                                  [{'check_for_width': [False]}],
                                              "check_data_frac_lists": [[0.4], [0.5], [0.55], [0.6],
                                                                        [0.65], [0.7], [0.75], [0.8]],
                                              "score_func": af.get_score_NTau,
                                              "each_avg_trials": each_avg_trials,
                                              "best_avg_trials": best_avg_trials,
                                              "log": log,
                                              "use_gc_width": False}})

            if "thresh" in kwargs and kwargs["thresh"]:
                hf.log_line("Starting computations for Thresh.", log)
                af.compute_plot_for_mech(n_list, beta, tau, af.compute_val_adaptive_mech,
                                         {"num_datasets": num_datasets,
                                          "strategy_func": strats.Strategy,
                                          "strategy_params_dict": strategy_params_dict,
                                          "tune_mech_func": af.tune_mech_for_strategy,
                                          "tune_mech_params_dict": {
                                              "eval_func": af.performance_eval_NTau,
                                              "mech_name": "Thresh",
                                              "mech_params_dict": {
                                                  'hold_frac': [0.2, 0.3, 0.5, 0.7, 0.95],
                                                  'threshold': [0.005, 0.0075, 0.01, 0.015, 0.02,
                                                                0.03],
                                                  'sigma': [pow(10, p) for p in range(-12, -11)]},
                                              "score_func": af.get_score_NTau,
                                              "each_avg_trials": each_avg_trials,
                                              "best_avg_trials": best_avg_trials,
                                              "log": log}})

            if "thresh_gnc" in kwargs and kwargs["thresh_gnc"]:
                hf.log_line("Starting computations for GnC with Thresholdout_Mechanism.", log)
                af.compute_plot_for_mech(n_list, beta, tau, af.compute_val_adaptive_mech,
                                         {"num_datasets": num_datasets,
                                          "strategy_func": strats.Strategy,
                                          "strategy_params_dict": strategy_params_dict,
                                          "tune_mech_func": af.tune_gnmc_for_strategy,
                                          "tune_mech_params_dict": {
                                              "guess_mech_name": "Thresh",
                                              "guess_mech_params_dict": {
                                                  'hold_frac': [0.15, 0.2, 0.25, 0.3, 0.4],
                                                  'threshold': [0.05, 0.06, 0.075, 0.1, 0.11, 0.125],
                                                  'sigma': [pow(10, p) for p in range(-12, -9, 2)],
                                                  'check_for_width': [False]},
                                              "check_mech_name_list": ["Empirical"],
                                              "check_mech_params_dict_list":
                                                  [{'check_for_width': [False]}],
                                              "check_data_frac_lists": [[0.4], [0.5], [0.6], [0.7], [0.8]],
                                              "score_func": af.get_score_NTau,
                                              "each_avg_trials": each_avg_trials,
                                              "best_avg_trials": best_avg_trials,
                                              "log": log}})

            if "dumb_thresh_gnc" in kwargs and kwargs["dumb_thresh_gnc"]:
                hf.log_line("Starting computations for DumbGnC with Thresholdout_Mechanism.", log)
                af.compute_plot_for_mech(n_list, beta, tau, af.compute_val_adaptive_mech,
                                         {"num_datasets": num_datasets,
                                          "strategy_func": strats.Strategy,
                                          "strategy_params_dict": strategy_params_dict,
                                          "tune_mech_func": af.tune_gnmc_for_strategy,
                                          "tune_mech_params_dict": {
                                              "guess_mech_name": "Thresh",
                                              "guess_mech_params_dict": {
                                                  'hold_frac': [0.15, 0.25, 0.3, 0.4],
                                                  'threshold': [0.075, 0.1, 0.11],
                                                  'sigma': [pow(10, p) for p in range(-12, -11, 2)],
                                                  'check_for_width': [False]},
                                              "check_mech_name_list": ["Empirical"],
                                              "check_mech_params_dict_list":
                                                  [{'check_for_width': [False]}],
                                              "check_data_frac_lists": [[0.5], [0.6], [0.7], [0.8]],
                                              "score_func": af.get_score_NTau,
                                              "each_avg_trials": each_avg_trials,
                                              "best_avg_trials": best_avg_trials,
                                              "log": log,
                                              "use_gc_width": False}})
        print("All computations done.")


def plot_best_res_n_tau(n_list, tau_list, beta_list, log=False, log_name=None, plot_title=None, y_label=None,
                        **kwargs):
    strat_method = kwargs["strat_method"] if "strat_method" in kwargs else "power"
    strat_method_param = kwargs["strat_method_param"] if "strat_method_param" in kwargs else 2
    q_max = kwargs["q_max"] if "q_max" in kwargs else 40000
    q_mean = kwargs["q_mean"] if "q_mean" in kwargs else 0.5
    legend_loc = kwargs["legend_loc"] if "legend_loc" in kwargs else 'best'
    num_datasets = kwargs["num_datasets"] if "num_datasets" in kwargs else 1
    get_error_bars = kwargs["get_error_bars"] if "get_error_bars" in kwargs else False
    y_log = kwargs["y_log"] if "y_log" in kwargs else True
    each_avg_trials = kwargs["each_avg_trials"] if "each_avg_trials" in kwargs else 1
    best_avg_trials = kwargs["best_avg_trials"] if "best_avg_trials" in kwargs else 1
    y_min = kwargs["y_min"] if "y_min" in kwargs else 1
    y_font_size = kwargs["y_font_size"] if "y_font_size" in kwargs else 18
    if log:
        hf.create_file_for_logging(hf.make_dirs(dir_path_list=["Script_Results"]), name_str=log_name)
    for tau in tau_list:
        hf.log_line("tau: " + str(tau), log)
        strategy_params_dict = {"ada_freq": {"method": strat_method, "method_param": strat_method_param},
                                "q_max": q_max, "q_mean": q_mean}
        plot_list = []
        for beta in beta_list:
            if "nds" in kwargs and kwargs["nds"]:
                plot_label = "Data Split"
                if len(beta_list) > 1:
                    plot_label = plot_label + ", " + r'$\beta$' + "=" + str(beta)
                plot_list.append(af.get_plot_for_mech(plot_label, n_list, beta, tau, af.get_worst_case_bound,
                                                      {"mech": mechs.Mechanism()}, ls="--"))
            if "disc" in kwargs and kwargs["disc"]:
                plot_label = "Discretize"
                if len(beta_list) > 1:
                    plot_label = plot_label + ", " + r'$\beta$' + "=" + str(beta)
                gamma_arr = []
                for i in range(6, 0, -1):
                    gamma_arr.extend(np.linspace(pow(10, -1 * i), pow(10, -1 * (i - 1)), 10))
                plot_list.append(af.get_plot_for_mech(plot_label, n_list, beta, tau, mechs.discretize_get_best_q,
                                                      {"gamma_list": gamma_arr}, ls="--"))
            if "bsln" in kwargs and kwargs["bsln"]:
                plot_label = "Baseline"
                if len(beta_list) > 1:
                    plot_label = plot_label + ", " + r'$\beta$' + "=" + str(beta)
                gamma_arr = []
                for i in range(6, 0, -1):
                    gamma_arr.extend(np.linspace(pow(10, -1 * i), pow(10, -1 * (i - 1)), 10))
                plot_list.append(af.get_plot_for_mech(plot_label, n_list, beta, tau, af.get_baseline,
                                                      {"gamma_list": gamma_arr}, lw=5.0))
            if "gauss" not in kwargs or kwargs["gauss"]:
                plot_name = "Gauss Bnd"
                if len(beta_list) > 1:
                    plot_name = "Bnd " + r'$\beta$' + ":" + str(beta)
                plot_list.append(af.get_plot_for_mech(plot_name, n_list, beta, tau, af.get_worst_case_bound,
                                                      {"mech": mechs.Gaussian_Mechanism(sigma=-1.0)}, ls="--"))

            if "gncf1" in kwargs and kwargs["gncf1`"]:
                plot_name = "GnCF1"
                if len(beta_list) > 1:
                    plot_name = plot_name + ", b:" + str(beta)
                cur_plot = af.get_plot_for_mech(plot_name, n_list, beta, tau, af.get_val_adaptive_mech,
                                                {"num_datasets": num_datasets,
                                                 "strategy_func": strats.Strategy,
                                                 "strategy_params_dict": strategy_params_dict,
                                                 "get_best_res_func": af.get_best_res_gnmc,
                                                 "get_best_res_func_dict": {
                                                     "guess_mech_name": "Gauss",
                                                     "check_mech_name_list": ["Empirical"],
                                                     "each_avg_trials": each_avg_trials,
                                                     "best_avg_trials": best_avg_trials,
                                                     "single_failure": True,
                                                     "log": log}},
                                                get_error_bars=get_error_bars)
                if cur_plot is None:
                    print("Compute values for " + plot_name + ".")
                else:
                    plot_list.append(cur_plot)

            if "gnc" in kwargs and kwargs["gnc"]:
                if len(beta_list) > 1:
                    plot_name = "GnC " + r'$\beta$' + ":" + str(beta)
                elif "dumb_gnc" in kwargs and kwargs["dumb_gnc"]:
                    plot_name = "GnC Check:MGF"
                else:
                    plot_name = "GnC Gauss"
                cur_plot = af.get_plot_for_mech(plot_name, n_list, beta, tau, af.get_val_adaptive_mech,
                                                {"num_datasets": num_datasets,
                                                 "strategy_func": strats.Strategy,
                                                 "strategy_params_dict": strategy_params_dict,
                                                 "get_best_res_func": af.get_best_res_gnmc,
                                                 "get_best_res_func_dict": {
                                                     "guess_mech_name": "Gauss",
                                                     "check_mech_name_list": ["Empirical"],
                                                     "each_avg_trials": each_avg_trials,
                                                     "best_avg_trials": best_avg_trials,
                                                     "log": log}},
                                                get_error_bars=get_error_bars)
                if cur_plot is None:
                    print("Compute values for " + plot_name + ".")
                else:
                    plot_list.append(cur_plot)

            if "gnmc" in kwargs and kwargs["gnmc"]:
                plot_name = "GnMC2"
                if len(beta_list) > 1:
                    plot_name = plot_name + ", b:" + str(beta)
                cur_plot = af.get_plot_for_mech(plot_name, n_list, beta, tau, af.get_val_adaptive_mech,
                                                {"num_datasets": num_datasets,
                                                 "strategy_func": strats.Strategy,
                                                 "strategy_params_dict": strategy_params_dict,
                                                 "get_best_res_func": af.get_best_res_gnmc,
                                                 "get_best_res_func_dict": {
                                                     "guess_mech_name": "Gauss",
                                                     "check_mech_name_list": ["Empirical", "Empirical"],
                                                     "each_avg_trials": each_avg_trials,
                                                     "best_avg_trials": best_avg_trials,
                                                     "log": log}},
                                                get_error_bars=get_error_bars)
                if cur_plot is None:
                    print("Compute values for " + plot_name + ".")
                else:
                    plot_list.append(cur_plot)

            if "dumb_gnc" in kwargs and kwargs["dumb_gnc"]:
                cur_plot = af.get_plot_for_mech("GnC Check:Chern", n_list, beta, tau, af.get_val_adaptive_mech,
                                                {"num_datasets": num_datasets,
                                                 "strategy_func": strats.Strategy,
                                                 "strategy_params_dict": strategy_params_dict,
                                                 "get_best_res_func": af.get_best_res_gnmc,
                                                 "get_best_res_func_dict": {
                                                     "guess_mech_name": "Gauss",
                                                     "check_mech_name_list": ["Empirical"],
                                                     "each_avg_trials": each_avg_trials,
                                                     "best_avg_trials": best_avg_trials,
                                                     "log": log,
                                                     "use_gc_width": False}},
                                                get_error_bars=get_error_bars)
                if cur_plot is None:
                    print("Compute values for Naive GnCGauss.")
                else:
                    plot_list.append(cur_plot)

            if "thresh" in kwargs and kwargs["thresh"]:
                cur_plot = af.get_plot_for_mech("Thresh", n_list, beta, tau, af.get_val_adaptive_mech,
                                                {"num_datasets": num_datasets,
                                                 "strategy_func": strats.Strategy,
                                                 "strategy_params_dict": strategy_params_dict,
                                                 "get_best_res_func": af.get_best_res_mech,
                                                 "get_best_res_func_dict": {
                                                     "mech_name": "Thresh",
                                                     "each_avg_trials": each_avg_trials,
                                                     "best_avg_trials": best_avg_trials,
                                                     "log": log}},
                                                get_error_bars=get_error_bars)
                if cur_plot is None:
                    print("Compute values for Thresholdout_Mechanism.")
                else:
                    plot_list.append(cur_plot)

            if "thresh_gnc" in kwargs and kwargs["thresh_gnc"]:
                cur_plot = af.get_plot_for_mech("GnC Thresh", n_list, beta, tau, af.get_val_adaptive_mech,
                                                {"num_datasets": num_datasets,
                                                 "strategy_func": strats.Strategy,
                                                 "strategy_params_dict": strategy_params_dict,
                                                 "get_best_res_func": af.get_best_res_gnmc,
                                                 "get_best_res_func_dict": {
                                                     "guess_mech_name": "Thresh",
                                                     "check_mech_name_list": ["Empirical"],
                                                     "each_avg_trials": each_avg_trials,
                                                     "best_avg_trials": best_avg_trials,
                                                     "log": log}},
                                                get_error_bars=get_error_bars)
                if cur_plot is None:
                    print("Compute values for GnC with Thresholdout_Mechanism.")
                else:
                    plot_list.append(cur_plot)

            if "dumb_thresh_gnc" in kwargs and kwargs["dumb_thresh_gnc"]:
                cur_plot = af.get_plot_for_mech("GnC Thresh:Ch", n_list, beta, tau, af.get_val_adaptive_mech,
                                                {"num_datasets": num_datasets,
                                                 "strategy_func": strats.Strategy,
                                                 "strategy_params_dict": strategy_params_dict,
                                                 "get_best_res_func": af.get_best_res_gnmc,
                                                 "get_best_res_func_dict": {
                                                     "guess_mech_name": "Thresh",
                                                     "check_mech_name_list": ["Empirical"],
                                                     "each_avg_trials": each_avg_trials,
                                                     "best_avg_trials": best_avg_trials,
                                                     "log": log,
                                                     "use_gc_width": False}},
                                                get_error_bars=get_error_bars)
                if cur_plot is None:
                    print("Compute values for DumbGnC with Thresholdout_Mechanism.")
                else:
                    plot_list.append(cur_plot)

        if "actual" in kwargs and kwargs["actual"]:
            if len(beta_list) > 1:
                plot_label = "Emp"
            else:
                plot_label = "Gauss Emp"
            cur_plot = af.get_plot_for_mech(plot_label, n_list, beta_list[0], tau, af.get_val_adaptive_mech,
                                            {"num_datasets": num_datasets,
                                             "strategy_func": strats.Strategy,
                                             "strategy_params_dict": strategy_params_dict,
                                             "get_best_res_func": af.get_best_res_mech,
                                             "get_best_res_func_dict": {
                                                 "mech_name": "Actual Gauss",
                                                 "each_avg_trials": each_avg_trials,
                                                 "best_avg_trials": best_avg_trials,
                                                 "log": log}},
                                            get_error_bars=get_error_bars, ls=":")
            if cur_plot is None:
                print("Compute values for Gauss Actual.")
            else:
                plot_list.append(cur_plot)

        if "thresh_actual" in kwargs and kwargs["thresh_actual"]:
            cur_plot = af.get_plot_for_mech("Thresh Emp", n_list, beta_list[0], tau, af.get_val_adaptive_mech,
                                            {"num_datasets": num_datasets,
                                             "strategy_func": strats.Strategy,
                                             "strategy_params_dict": strategy_params_dict,
                                             "get_best_res_func": af.get_best_res_mech,
                                             "get_best_res_func_dict": {
                                                 "mech_name": "Actual Thresh",
                                                 "each_avg_trials": each_avg_trials,
                                                 "best_avg_trials": best_avg_trials,
                                                 "log": log}},
                                            get_error_bars=get_error_bars, ls=":")
            if cur_plot is None:
                print("Compute values for Thresholdout_Mechanism Actual.")
            else:
                plot_list.append(cur_plot)

        if plot_title is None:
            plot_title = r'$\tau$' + "=" + str(tau)
            if len(beta_list) == 1:
                plot_title = plot_title + ", " + r'$\beta$' + "=" + str(beta_list[0])
        if y_label is None:
            y_label = "Queries answered"
        af.make_plot(labels={"x_label": "No. of samples",
                             "y_label": y_label},
                     plot_list=plot_list, legend=True,
                     title=plot_title, legend_loc=legend_loc,
                     legend_fontsize=12, y_log=y_log, y_min=y_min, y_font_size=y_font_size)


# Given n and tau, plot actual error vs. GnMC
def compute_gnmc_perf(n, beta, log=False, log_name=None, tau_emp=None, tau_gnc=None, **kwargs):
    strat_method = kwargs["strat_method"] if "strat_method" in kwargs else "power"
    strat_method_param = kwargs["strat_method_param"] if "strat_method_param" in kwargs else 2
    q_max = kwargs["q_max"] if "q_max" in kwargs else 40000
    q_mean = kwargs["q_mean"] if "q_mean" in kwargs else 0.5
    tau_gnc = tau_emp if tau_gnc is None else tau_gnc
    if log:
        hf.create_file_for_logging(hf.make_dirs(dir_path_list=["Script_Results"]), name_str=log_name)
    hf.log_line("tau_emp: " + str(tau_emp) + " tau_gnc: " + str(tau_gnc), log)

    strategy_params_dict = {"ada_freq": {"method": strat_method, "method_param": strat_method_param},
                            "q_max": q_max, "q_mean": q_mean}
    save_path = hf.make_dirs(dir_path_list=["Saved_Results"])
    strat = strats.Strategy(n, beta, tau_emp, **strategy_params_dict)
    strat_copy_val = copy.deepcopy(strat)
    filename_str = strat.name + "_t_" + str(tau_emp) + "_b_" + str(strat.beta) + "_perf.pickle"
    if q_max != 40000:
        filename_str = filename_str.replace(".pickle", "_qmax_" + str(q_max) + ".pickle")
    if q_mean != 0.5:
        filename_str = filename_str.replace(".pickle", "_qmean_" + str(q_mean) + ".pickle")
    filename = os.path.join(save_path, filename_str)
    data_dict = {"tuning": {"name": "tuning", "data": strat.gen_data("tuning")}}
    val_data_dict = {"name": "validation", "data": strat_copy_val.gen_data("validation")}

    hf.log_line("Starting computations for Actual Gauss.", log)
    best_gauss_params, best_gauss_result = af.tune_mech_for_strategy(
        data_dict, af.performance_eval_actual, strats.Strategy(n, beta, tau_emp, **strategy_params_dict), "Gauss",
        {"sigma": [0.02, 0.03, 0.04], "check_for_width": [False]}, af.get_score_NTau,
        best_avg_trials=0, log=True)
    best_dict = {"mech": "Gauss Act.", "n": strat.n}
    best_params_key = tuple(OrderedDict(sorted(best_dict.items())).items())
    evl = af.performance_eval_actual(val_data_dict, copy.deepcopy(strat_copy_val),
                                     [mechs.Gaussian_Mechanism(**best_gauss_params)], log=False)[0]
    tot_q = len(evl["mech_ans_list"])
    act_res = af.get_err_plot_NTau(evl)
    hf.write_to_file(filename, best_params_key, act_res, log=False)
    hf.log_line("Completed computations for Actual Gauss. Stopped after " + str(tot_q) + " queries.", log)

    filename_str = strat.name + "_t_" + str(tau_gnc) + "_b_" + str(strat.beta) + "_perf.pickle"
    if q_max != 40000:
        filename_str = filename_str.replace(".pickle", "_qmax_" + str(q_max) + ".pickle")
    if q_mean != 0.5:
        filename_str = filename_str.replace(".pickle", "_qmean_" + str(q_mean) + ".pickle")
    filename = os.path.join(save_path, filename_str)
    for start_t in [0.05]:
        for multi in [1.3, 1.4, 1.5, 1.6, 1.7]:
            hf.log_line("Starting computations for GnCT" + str(multi), log)
            multiply_tau_dict = {"tau_multiplier": multi, "start_tau": start_t, "max_tau": tau_gnc}
            best_gncft_params, best_gncft_result = af.tune_gnmc_for_strategy(
                data_dict, strats.Strategy(n, beta, tau_gnc, **strategy_params_dict), "Gauss",
                {"sigma": [0.01, 0.0125, 0.015], "check_for_width": [False]},
                ["Empirical"],
                [{'check_for_width': [False]}],
                check_data_frac_lists=[[0.4], [0.5], [0.6]],
                score_func=af.get_score_NTau, best_avg_trials=0, log=True, save_res=False,
                multiply_tau=multiply_tau_dict)
            mech_name = "GnCT" + str(multi) + "ST" + str(start_t)
            best_dict = {"mech": mech_name, "n": strat.n}
            best_params_key = tuple(OrderedDict(sorted(best_dict.items())).items())
            best_err_dict = {"mech": mech_name, "n": strat.n, "error": True}
            best_err_params_key = tuple(OrderedDict(sorted(best_err_dict.items())).items())
            evl = af.performance_eval_GnMC(val_data_dict, copy.deepcopy(strat_copy_val),
                                           mechs.Guess_and_Check_Mechanism(
                                               mechs.Gaussian_Mechanism(**best_gncft_params["guess_mech_params"]),
                                               [mechs.Mechanism(check_for_width=False)],
                                               check_data_frac_list=best_gncft_params["check_data_frac_list"],
                                               multiply_tau=multiply_tau_dict), log=False)

            tot_q = len(evl["mech_ans_list"])
            gnmc_res = [evl["mech_ans_list"][i]["tau"] for i in range(tot_q)]
            hf.write_to_file(filename, best_params_key, gnmc_res, log=False)
            gnmc_err_res = af.get_err_plot_NTau(evl)
            hf.write_to_file(filename, best_err_params_key, gnmc_err_res, log=False)
            hf.log_line("Completed computations for " + mech_name + ". Stopped after " + str(tot_q) + " queries.", log)

    print("All computations done.")


def plot_gnmc_perf(n, beta, log=False, log_name=None, plot_title=None, tau_emp=None, tau_gnc=None, **kwargs):
    strat_method = kwargs["strat_method"] if "strat_method" in kwargs else "power"
    strat_method_param = kwargs["strat_method_param"] if "strat_method_param" in kwargs else 2
    q_max = kwargs["q_max"] if "q_max" in kwargs else 40000
    q_mean = kwargs["q_mean"] if "q_mean" in kwargs else 0.5
    start_t_list = kwargs["start_t_list"] if "start_t_list" in kwargs else [0.06]
    multi_list = kwargs["multi_list"] if "multi_list" in kwargs else [1.6]
    if log:
        hf.create_file_for_logging(hf.make_dirs(dir_path_list=["Script_Results"]), name_str=log_name)

    strategy_params_dict = {"ada_freq": {"method": strat_method, "method_param": strat_method_param},
                            "q_max": q_max, "q_mean": q_mean}
    plot_list = []
    save_path = hf.make_dirs(dir_path_list=["Saved_Results"])
    strat = strats.Strategy(n, beta, tau_emp, **strategy_params_dict)

    if tau_emp:
        hf.log_line("tau_emp: " + str(tau_emp), log)
        filename_str = strat.name + "_t_" + str(tau_emp) + "_b_" + str(strat.beta) + "_perf.pickle"
        if q_max != 40000:
            filename_str = filename_str.replace(".pickle", "_qmax_" + str(q_max) + ".pickle")
        if q_mean != 0.5:
            filename_str = filename_str.replace(".pickle", "_qmean_" + str(q_mean) + ".pickle")
        filename = os.path.join(save_path, filename_str)

        best_dict = {"mech": "Gauss Act.", "n": strat.n}
        best_params_key = tuple(OrderedDict(sorted(best_dict.items())).items())
        act_res = hf.get_from_file(filename, best_params_key, log=False)
        if act_res is None:
            print("Compute values for Actual Gauss.")
        else:
            tot_q = len(act_res)
            act_plt = {"plot_label": "Gauss Emp", "x_vals": range(1, tot_q + 1),
                       "y_vals": act_res, "ls": ":"}
            hf.log_line("Best result found for Actual Gauss. Stopped after " + str(tot_q) + " queries.", log)
            plot_list.append(act_plt)

    if tau_gnc:
        filename_str = strat.name + "_t_" + str(tau_gnc) + "_b_" + str(strat.beta) + "_perf.pickle"
        if q_max != 40000:
            filename_str = filename_str.replace(".pickle", "_qmax_" + str(q_max) + ".pickle")
        if q_mean != 0.5:
            filename_str = filename_str.replace(".pickle", "_qmean_" + str(q_mean) + ".pickle")
        filename = os.path.join(save_path, filename_str)
        for start_t in start_t_list:
            for multi in multi_list:
                mech_name = "GnCT" + str(multi) + "ST" + str(start_t)

                best_dict = {"mech": mech_name, "n": strat.n}
                best_params_key = tuple(OrderedDict(sorted(best_dict.items())).items())
                gnmc_res = hf.get_from_file(filename, best_params_key, log=False)
                if gnmc_res is None:
                    print("Compute values for " + mech_name + ".")
                    gnmc_plt = None
                else:
                    tot_q = len(gnmc_res)
                    gnmc_plt = {"plot_label": "GnC Gauss",
                                "x_vals": range(1, tot_q + 1),
                                "y_vals": gnmc_res}
                    hf.log_line("Best result found for " + mech_name + ". Stopped after " + str(tot_q) + " queries.",
                                log)
                    plot_list.append(gnmc_plt)

                best_err_dict = {"mech": mech_name, "n": strat.n, "error": True}
                best_err_params_key = tuple(OrderedDict(sorted(best_err_dict.items())).items())
                gnmc_err_res = hf.get_from_file(filename, best_err_params_key, log=False)
                if gnmc_err_res is None:
                    print("Compute values for the actual error of " + mech_name + ".")
                    gnmc_err_plt = None
                else:
                    tot_q = len(gnmc_err_res)
                    gnmc_err_plt = {"plot_label": "GnC Gauss Emp",
                                    "x_vals": range(1, tot_q + 1),
                                    "y_vals": gnmc_err_res, "ls": ":"}
                    hf.log_line("Best result found for " + mech_name + " emp. Stopped after " + str(tot_q) + " queries.",
                                log)
                    plot_list.append(gnmc_err_plt)

                if gnmc_err_plt and gnmc_plt:
                    if plot_title is None:
                        plot_title = "n=" + str(n) + ", " + r'$\beta$' + "=" + str(beta)
                    mult = [gnmc_res[i]/gnmc_err_res[i] for i in range(2, len(gnmc_res))]
                    af.make_plot(labels={"x_label": "Query", "y_label": "Width/Error"},
                                 plot_list=[{"plot_label": "Mult",
                                             "x_vals": range(2, len(gnmc_res)),
                                             "y_vals": mult}],
                                 title=plot_title, x_log=True)





    if plot_title is None:
        plot_title = "n=" + str(n) + ", " + r'$\beta$' + "=" + str(beta)
    af.make_plot(labels={"x_label": "Query", "y_label": "Max. error"}, plot_list=plot_list,
                 legend=True, title=plot_title, legend_fontsize=11,
                 x_log=True)


==> Supplementary material/Code/compute_betas10_plot.py <==
# -*- coding: utf-8 -*-

import analyst_script as ana_scr

ana_scr.compute_for_mechs_n_tau(n_list=list(range(2000, 20001, 2000)), tau_list=[0.1], beta_list=[0.05, 0.005],
                                dumb_gnc=True, actual=True, strat_method="power", strat_method_param=2,
                                log=True, log_name="betas10", num_datasets=20)


==> Supplementary material/Code/compute_dgnc90_plot.py <==
# -*- coding: utf-8 -*-

import analyst_script as ana_scr

ana_scr.compute_for_mechs_n_tau(n_list=list(range(1000, 10001, 1000)), tau_list=[0.05], beta_list=[0.05], gnc=True,
                                dumb_gnc=True, actual=True, strat_method="power", strat_method_param=2, log=True,
                                log_name="dgnc90", q_mean=0.9, num_datasets=20)


==> Supplementary material/Code/compute_gauss_plot.py <==
# -*- coding: utf-8 -*-

import analyst_script as ana_scr

ana_scr.compute_for_mechs_n_tau(n_list=list(range(2000, 20001, 2000)), tau_list=[0.1, 0.15], beta_list=[0.05], gnc=True,
                                actual=True, strat_method="power", strat_method_param=2, log=True,
                                log_name="gauss_2", num_datasets=20)


==> Supplementary material/Code/compute_gauthr_plot.py <==
# -*- coding: utf-8 -*-

import analyst_script as ana_scr

ana_scr.compute_for_mechs_n_tau(n_list=list(range(1000, 10001, 1000)), tau_list=[0.1], beta_list=[0.05], dumb_gnc=True,
                                thresh=True, actual=True, dumb_thresh_gnc=True, thresh_actual=True,
                                strat_method="power", strat_method_param=2, log=True,
                                log_name="gauthr5", num_datasets=20)


==> Supplementary material/Code/compute_gncs_plot.py <==
# -*- coding: utf-8 -*-

import analyst_script as ana_scr

ana_scr.compute_for_mechs_n_tau(n_list=list(range(1000, 10001, 1000)), tau_list=[0.1], beta_list=[0.05], actual=True,
                                dumb_gnc=True,
                                strat_method="power", strat_method_param=2, log=True,
                                log_name="gncs", num_datasets=20)


==> Supplementary material/Code/compute_gnmc_plot.py <==
# -*- coding: utf-8 -*-

import analyst_script as ana_scr

ana_scr.compute_gnmc_perf(n=30000, tau_emp=0.1, tau_gnc=0.17, beta=0.05, q_max=40000, log=True, log_name="gnmc7")


==> Supplementary material/Code/compute_mech_var_plot.py <==
# -*- coding: utf-8 -*-

import analyst_script as ana_scr

ana_scr.compute_for_mechs_n_tau(n_list=list(range(1000, 10001, 1000)), tau_list=[0.1], beta_list=[0.05], actual=True,
                                gnc=True, thresh_gnc=True,
                                strat_method="power", strat_method_param=2, log=True,
                                log_name="mech_var", num_datasets=1, best_avg_trials=10)


==> Supplementary material/Code/compute_rmse_plot.py <==
# -*- coding: utf-8 -*-

import tr_strategy_funcs as trf

trf.compute_Gauss_trs_bounds(n=5000, max_k=50000, skip_every_k=250, start_k=500, pr_1=0.5, reps=100, log=True,
                             log_name="rmse")


==> Supplementary material/Code/compute_thresh_plot.py <==
# -*- coding: utf-8 -*-

import analyst_script as ana_scr

ana_scr.compute_for_mechs_n_tau(n_list=list(range(1000, 10001, 1000)), tau_list=[0.1], beta_list=[0.05],
                                thresh=True, thresh_actual=True, thresh_gnc=True,
                                strat_method="power", strat_method_param=2, log=True,
                                log_name="thr", num_datasets=20)


==> Supplementary material/Code/compute_thresh_rmse_plot.py <==
# -*- coding: utf-8 -*-

import tr_strategy_funcs as trf

trf.compute_Thresh_trs_bounds(n=5000, max_k=4000, hold_size=2500, threshold=0.04, sigma=0.02,
                              skip_every_k=20, log=True, log_name="thr_rmse1", reps=100)


==> Supplementary material/Code/cw_funcs.py <==
# -*- coding: utf-8 -*-

import math
import numpy as np
import scipy.stats
import scipy.optimize


def mgf_width(n, p, beta, upper=True):
    """
    Computes the range of the observed mean that would lead to a confidence interval (CI) whose left
    (respectively, right) end point is above (resp., below) p.
    :param n: number of observations
    :param p: desired left/right end of certified interval
    :param beta: desired significance (coverage should be at least 1-beta)
    :param upper: True for right end of certified interval, False for left end.
    :returns: left or right width (distance between max/min feasible observed mean and end point p)
    """
    target_log_prob = np.log(beta)

    if upper:
        p = 1 - p  # As Pr(B < p-w) = Pr(B' > p' + w), where p' = 1-p

    def mgf_bound_log(w):
        def f(lamb):
            # For every lamb >= 0, this gives an upper bound on the log of Pr(S > n(p+w))
            # if S is a sum of independent [0,1] r.v.'s with mean at most p.
            # Bound is obtained by applying Markov to the MGF (and taking logs)

            ans = n * (np.log(1 + p * (np.exp(lamb) - 1)) - lamb * (p + w))  # equals n* (ln(MGF(lamb)) - lamb * t)
            # print("n: " + str(n) + " p: " + str(p) + " w: " + str(w) + " lamb: " + str(lamb) + " ans: " + str(ans))
            return ans

        # Try to find the tightest upper bound by searching over lamb between 0 and 10.

        res = scipy.optimize.minimize(f, p, bounds=((0, None),), tol=10 ** (-7))
        return f(res.x)

    # Now look for the right width (between 0 and 1-p)
    w_high = 1.0 - p
    w_low = 0.0

    tol = 10 ** (-7)

    # Use binary search (with tolerance of separation between the range set to tol) to find the lowest value of
    # w in [w_low, w_high] such that lhs(cur_w) <= rhs
    while w_high > w_low + tol:
        cur_w = (w_high + w_low) / 2
        l_cur_w = mgf_bound_log(cur_w)
        # mgf_bound_log is a descending function
        # if the function value at mid point is too high, recurse on the right half
        if l_cur_w > target_log_prob:
            w_low = cur_w
        else:  # else recurse on left half.
            w_high = cur_w

    return w_high


def chernoff_conf(n, q, beta):
    """
    Use Chernoff Bound: Pr[|f(Dist) - f(sample)| > \tau] <= 2 exp(-2 \tau^2 n)
    :param n: total number of samples
    :param q: total number of queries
    :param beta: desired significance (coverage should be at least 1-beta)
    :returns: the confidence width that is guaranteed by each answer given using fresh n/q samples from the dataset
    """

    n_split = int(np.floor(n / q))
    x = int(np.floor(n_split/2))
    while scipy.stats.binom.cdf(x, n_split, .5) < 1 - beta / (2 * q):
        x += 1
    width = float(np.abs(x - float(n_split) / 2)) / n_split
    return width


def adv_comp(q, eps, delta, method="DP"):
    """
    Get epsilon value from the application of advanced composition to q (eps, delta)-DP mechanisms
    :param q: number of mechanisms
    :param eps: privacy parameter in (eps,delta)-DP for each of the q mechanisms
    :param delta: privacy parameter in (eps,delta)-DP for each of the q mechanisms
    :param method: method for calculating composition bound. Currently, should be from {"DP", "CDP"}
    :returns: privacy cost (computed via advanced composition) of q (eps,delta)-DP mechanisms.
    """

    if method == "DP":
        return (math.exp(eps) - 1) / (math.exp(eps) + 1) * eps * q / 2 + eps * math.sqrt(2 * q * math.log(1 / delta))
    if method == "CDP":
        rho = eps
        if math.sqrt(q * math.pi * rho) / delta < math.exp(1):
            val = 1 / delta
        else:
            val = math.sqrt(q * math.pi * rho) / delta
        if val < 1.0:
            val = 1.0
        return rho * q + 2 * math.sqrt(rho * q * math.log(val))


def conf_width_BNSSSU(n, q, beta):
    """
    Uses a better version of the main transfer theorem (with improved constants) but uses non-optimal
    composition - applies for alpha, beta < 1. Currently applicable only for Gaussian noise.
    :param n: total number of samples
    :param q: total number of queries
    :param beta: desired significance (coverage should be at least 1-beta)
    :returns: the confidence width that is guaranteed via BNSSSU'16 for each answer
    """

    def g1(p):  # p = [rho, delta]
        epsilon = adv_comp(q, p[0], p[1], method="CDP")
        lhs = (math.exp(epsilon) - 1 + 6 * math.floor(float(1) / beta) * p[1])
        rhs = float(1) / n * math.sqrt(float(1) / p[0] * math.log(max(float(4) * q / p[1], 1.0)))
        return lhs + rhs

    def guess_for_BNSSSU(n, q, beta, x0):
        t = math.floor(1 / beta)

        def g(x):  # x = [rho,beta']
            return math.sqrt(t * x[0] * q / 2) + 1 / n * math.sqrt(1 / x[0] * (math.log(2 * q / x[1]))) + 2 * t * x[1]

        bounds = ((10 ** (-15), 1.0 / math.sqrt(q)), (10 ** (-15), 1))
        res = scipy.optimize.minimize(g, x0, bounds=bounds, tol=10 ** (-15))
        return res.x

    lower = 10 ** (-15)
    upper = 1.0 / math.sqrt(q)
    bounds = ((lower, upper), (lower, upper))
    res = scipy.optimize.minimize(g1, guess_for_BNSSSU(n, q, beta, [.001, .000001]),
                                  bounds=bounds, tol=10 ** (-15))
    alpha = min(1, g1(res.x) / (1 - float(1 - beta) ** (math.floor(1.0 / beta))))
    return alpha


def conf_width_DFHPRR_new(n, q, beta):
    """
    Based off of Theorem 10 in DFHPPR'16. Currently applicable only for Gaussian noise.
    :param n: total number of samples
    :param q: total number of queries
    :param beta: desired significance (coverage should be at least 1-beta)
    :returns: the confidence width that is guaranteed via DFHPRR'16 for each answer
    """

    def h(rho):
        roots = np.roots([1.0, -8.0 * rho * q,
                          16.0 * math.pow(rho * q, 2) - 64 * rho * q * math.log(math.sqrt(math.pi * rho * q)),
                          -64.0 * rho * q * math.log(1.0/beta)])  # eqn corresponding to 2nd constraint in Theorem B.2
        max_root = np.real(np.max(roots))
        inn = max_root + math.sqrt(math.log(4.0 * q / beta) / rho) / (2.0 * n)
        return inn

    res = scipy.optimize.minimize_scalar(h, bounds=(0.0, 10 ** (-7)), method='bounded', tol=10 ** (-10))
    at_least = 2.0 * math.sqrt(48 / n * math.log(8 / beta))  # eqn corresponding to 1st constraint in Theorem B.2
    ans = np.min([1, np.max([at_least, h(res.x)])])
    return ans


def conf_width_RZ_new(n, q, beta, sigma=-1.0):
    """
        Based off of Theorem 2.1 (combining CDP (BS'16) + BNSSSU'16 + RZ'16) in the paper. Currently applicable only for
        Gaussian noise.
        :param n: total number of samples
        :param q: total number of queries
        :param beta: desired significance (coverage should be at least 1-beta)
        :param sigma: if sigma is -1, calculates width for best value of sigma. Otherwise, calculates width for given
            sigma
        :returns: the confidence width that is guaranteed via CDP (BS'16) + BNSSSU'16 + RZ'16 for each answer
    """

    def g3(x):  # x = rho*q*n
        def f(y):  # y = lambda
            return float(2 * x - np.log(1 - y)) / y

        res_inn = scipy.optimize.minimize_scalar(f, bounds=(0.0, 1.0 - 10 ** (-15)), method='bounded')
        term1 = (float(1) * res_inn.fun) / (2 * n * beta)
        rho0 = x / (q * n)
        if term1 >= 0:
            return math.sqrt(term1) + 1.0 / (2 * n) * math.sqrt(math.log(4 * q / beta) / rho0)
        else:
            return 10 ** 16

    if sigma == -1:
        res0 = scipy.optimize.minimize_scalar(g3, bounds=(0.0, 10 ** 16), method='bounded')
        return res0.fun
    else:
        rho1 = 1.0 / (2 * pow(n * sigma, 2))
        return g3(rho1 * q * n)


def conf_width_XR_new(n, q, beta):
    """
    Based off a result derived similar to the proof of Theorem 2.1 (combining CDP (BS'16) + BNSSSU'16 + XR'17) in the
    paper. Currently applicable only for Gaussian noise.
    :param n: total number of samples
    :param q: total number of queries
    :param beta: desired significance (coverage should be at least 1-beta)
    :returns: the confidence width that is guaranteed via CDP (BS'16) + BNSSSU'16 + XR'17 for each answer
    """

    def g3(x):  # x = q n \rho'
        term1 = (float(2) / n) * ((2 * x / beta) + math.log(4 / beta, 2))
        rho0 = x / (q * n)
        if term1 >= 0:
            return math.sqrt(term1) + 1.0 / (2 * n) * math.sqrt(math.log(4 * q / beta) / rho0)
        else:
            return 10 ** 16

    res0 = scipy.optimize.minimize_scalar(g3, bounds=(0.0, 10 ** 16), method='bounded')
    return min(1, res0.fun)


def bounds_Thresh(h, thresh, q, b, sigma, beta=0.0, only_last_query=False):
    """
    Based off of Theorem B.9 in the paper.
    :param h: number of samples in the holdout set
    :param thresh: threshold used for comparing training and holdout answers
    :param q: total number of queries asked
    :param b: number of queries answered via the holdout set
    :param sigma: noise parameter for Laplace noise added to the comparisons
    :param beta: desired significance (coverage should be at least 1-beta)
    :param only_last_query: whether coverage required only for the last query asked
    :returns: the confidence width that is guaranteed for Thresholdout
    """
    def f(y):  # y = lambda
        return float((2 * b / (h * pow(sigma, 2))) - np.log(1 - y)) / y

    res_inn = scipy.optimize.minimize_scalar(f, bounds=(0.0, 1.0 - 10 ** (-11)), method='bounded')
    comps = [res_inn.fun / (4 * h)]
    if only_last_query:
        laps = 0.0
        laps_sq = ((2 * pow(4 * sigma, 2)) + (2 * pow(2 * sigma, 2))
                   + 2 * math.sqrt(2 * pow(4 * sigma, 2) * 2 * pow(2 * sigma, 2)))
    else:
        laps_sum = 0.0
        laps_sq_sum = 0.0
        exp_over = 100  # Calculate avg over exp_over samples of sum of max of q Laplace r.v.'s and b Laplace r.v.'s
        for _ in range(exp_over):
            w_max = max(np.random.laplace(scale=4*sigma, size=q))
            y_max = max(np.random.laplace(scale=2*sigma, size=b)) if b > 0 else 0
            laps_sum += (w_max + y_max)
            laps_sq_sum = pow((w_max + y_max), 2)
        laps = laps_sum / exp_over
        laps_sq = laps_sq_sum / exp_over

    psi = laps_sq + 2 * thresh * laps
    comps.append(pow(thresh, 2) + psi)

    temp = res_inn.fun * comps[1] / h
    if temp >= 0:
        comps.append(math.sqrt(temp))
    else:
        comps.append(10 ** 16)
    if beta == 0.0:
        return sum(comps)
    else:
        return math.sqrt(sum(comps)/beta)


==> Supplementary material/Code/helper_funcs.py <==
# -*- coding: utf-8 -*-

import logging
import numpy as np
import os
import pickle
import time


def make_dirs(dir_path_list):
    """
    Creates a directory (if not already present) at the indicated path.
    :param dir_path_list: list of successive directories (e.g., dir_path_list[1] is created inside dir_path_list[0])
                          to be created
    :returns: path to the inner-most directory from the current directory, creating a directory whenever
              one doesn't exist on the path
    """

    n = len(dir_path_list)
    assert n > 0, "dir_path_list cannot be empty."

    save_path = None
    for i in range(n):
        if save_path is None:
            save_path = dir_path_list[i]
        else:
            save_path = os.path.join(save_path, dir_path_list[i])

        if not os.path.isdir(save_path):
            os.mkdir(save_path)

    return save_path


def create_file_for_logging(path, prefix="Exp_log_", name_str=None):
    """
    Creates a file for logging.
    :param path: path for log file
    :param prefix: prefix for log file
    :param name_str: name name_str that is appended to the prefix for naming the log file. If None, the current
                     timestamp is used to create a log file with a unique name.
    """
    if name_str is None:
        name_str = time.strftime("%Y%m%d-%H%M%S")
    logging.basicConfig(filename=os.path.join(path, prefix + name_str + ".log"), filemode='w',
                        level=logging.INFO)


def log_line(line, log=True):
    """
    Logs line in logfile if log=True.
    :param line: line to be logged
    :param log: if True, logs given line
    """
    if log:
        logging.info(line)


def write_to_file(filename, key, to_write_row, log=True):
    """
    Writes to_write_row in file filename for given key.
    :param filename: path to a .pickle file
    :param key: key for which to_write_row should be associated. key should be a tuple
    :param to_write_row: row to be written in file filename for given key
    :param log: if True, writes logs using function logline
    """

    if os.path.isfile(filename):
        with open(filename, 'rb') as handle:
            d = pickle.load(handle)
        d[key] = to_write_row
    else:
        d = {key: to_write_row}

    log_line("writing for key: " + str(key), log)
    with open(filename, 'wb') as handle:
        pickle.dump(d, handle)
    log_line("Updating file " + filename.split('\\')[-1] + " done.", log)


def get_from_file(filename, key, log=True):
    """
    Gets entry for key (if exists) in file filename.
    :param filename: path to a .pickle file
    :param key: key for which value needs to be fetched. key should be a tuple
    :param log: if True, writes logs using function logline
    :returns: value in file filename for given key (if exists), else None
    """

    val = None
    log_line("getting for key: " + str(key), log)
    if os.path.isfile(filename):
        with open(filename, 'rb') as handle:
            d = pickle.load(handle)
            if key in d:
                log_line("Found in file.", log)
                val = d[key]
            else:
                log_line("Not found.", log)
    else:
        log_line("File not found.", log)
    return val


def initialize_with_str_seed(init_str):
    """
    Initializes random number generator with seed corresponding to given input string init_str.
    :param init_str: Initialization string according to which seed will be computed. Seed is the sum of the ASCII
                     values of each character in init_str.
    """
    rnd_val = 0
    if init_str:
        for c in init_str:
            rnd_val += ord(c)
    np.random.seed(rnd_val)


==> Supplementary material/Code/mechanisms.py <==
# -*- coding: utf-8 -*-

from collections import OrderedDict
import cw_funcs as cw
import helper_funcs as hf
import numpy as np
import os
import scipy as sc


class Mechanism:
    """
    Base class which defines the structure for query-answering mechanisms having fixed dataset size n,
    desired significance beta (coverage should be at least 1-beta), and tolerance width tau.
    """
    def __init__(self):
        """
        Initializer for the mechanism.
        """
        self.name = "Empirical"

        self.data = None
        self.n = None
        self.curr_q = 0
        self.beta = None
        self.tau = None
        self.max_q = None
        self.samp_per_q = None
        self.check_for_width = None

    def get_worst_case_bound(self, check_for_width_dict, tau):
        """
        Computes the maximum number of queries that can be answered by the mechanism (in the worst case) with the given
        accuracy parameters.
        :param check_for_width_dict: dict containing parameters (except number of queries) for getting valid widths
                                     via function check_for_width
        :param tau: width of the required certified confidence interval
        :returns: a number > 0 denoting the maximum number of queries answerable by the mechanism with the given
                  accuracy parameters
        """

        # Determine how large the upper bound can be, so we can search within a finite range
        q_low = 1
        q_high = 2
        check_for_width_dict['q'] = q_high
        cur_tau = self.check_for_width(**check_for_width_dict)  # certifiable width for q_high queries
        while tau >= cur_tau > 0.0:
            q_low = q_high
            q_high *= 2
            check_for_width_dict['q'] = q_high
            cur_tau = self.check_for_width(**check_for_width_dict)

        # Use binary search to find the highest value of q in [q_low, q_high] such that cur_tau <= tau
        while q_high > q_low + 1:
            cur_q = q_low + int((q_high - q_low) / 2)
            check_for_width_dict['q'] = cur_q
            cur_tau = self.check_for_width(**check_for_width_dict)
            if cur_tau > tau:
                q_high = cur_q
            else:
                q_low = cur_q
        return q_low

    def add_data(self, data_dict):
        """
        Adds data to the mechanism.
        :param data_dict: should be a dict containing a key "data" with value being a matrix, where each row in
                          the matrix represents a sample of the population. Can also contain a key "name" which
                          contains the name of the generated dataset (the same dataset will be generated for the same
                          name in the future)
        """

        self.data = data_dict["data"]
        self.n = len(self.data)
        if "name" in data_dict:
            hf.initialize_with_str_seed(data_dict["name"])

    def add_params(self, beta, tau, check_for_width=cw.chernoff_conf):
        """
        Adds accuracy parameters (tau, beta), and function for computing valid widths, to the mechanism.
        :param beta: desired significance (coverage should be at least 1-beta)
        :param tau: width of the certified confidence interval
        :param check_for_width: function for computing valid confidence widths for the mechanism.
                                Default = function that computes valid widths via Chernoff bound
        """
        self.beta = beta
        self.tau = tau
        if check_for_width is not None:
            self.check_for_width = check_for_width

    def get_answer(self, query):
        """
        Computes the answer for the given query.
        :param query: function that takes in a dataset, and returns a list of value(s)
        :returns: a dictionary, with a key "answer" containing the empirical answer(s) on the complete dataset if
                  self.check_for_width is None, otherwise it uses Naive Data Splitting to answer each query. "answer"
                  is None if max. possible queries have been already asked to the mechanism.
        """

        assert self.n is not None, "No data added. Add data by calling the function add_data."

        if self.check_for_width is None:  # If no function input to certify widths, return empirical answer.
            ans = query(self.data)
            self.curr_q += len(ans)
            ans_list = [{"answer": ans[i]} for i in range(len(ans))]
        else:
            if self.max_q is None:
                self.name = "Naive Data Split"
                assert self.beta is not None and self.tau is not None, "No params added. Add params by calling " \
                                                                       "the function add_params."
                self.max_q = self.get_worst_case_bound({'n': self.n, 'beta': self.beta}, self.tau)
                self.samp_per_q = int(np.ceil(self.n / self.max_q))  # number of samples available for each query

            if self.curr_q < self.max_q:
                ans = query(self.data[self.curr_q * self.samp_per_q: (self.curr_q + 1) * self.samp_per_q])
                ans_list = []
                num_queries = len(ans)
                for i in range(min(num_queries, self.max_q - self.curr_q)):  # Continue until current batch of queries,
                    # or until max. possible queries are answered
                    ans_list.append({"answer": ans[i]})
                    self.curr_q += 1
                    ans = query(self.data[self.curr_q * self.samp_per_q: (self.curr_q + 1) * self.samp_per_q])
            else:
                return [{"answer": None}]
        return ans_list


class Gaussian_Mechanism(Mechanism):
    """
    Adds 0-mean Gaussian noise with stddev sigma to each answer query(data), and returns answer truncated in [0.0, 1.0].
    """
    def __init__(self, sigma):
        """
        Initializer for the Gaussian mechanism.
        :param sigma: standard deviation of the 0-mean Gaussian noise added to each query answer
        """
        Mechanism.__init__(self)
        self.sigma = sigma
        self.name = "Gauss"

    def add_params(self, beta, tau, check_for_width=cw.conf_width_RZ_new):
        """
        Adds accuracy parameters (tau, beta), and function for computing valid widths, to the mechanism.
        :param beta: desired significance (coverage should be at least 1-beta)
        :param tau: width of the certified confidence interval
        :param check_for_width: function for computing valid confidence widths for the mechanism.
                                Default = function that computes valid widths via CDP [BS'16] +
                                          the Monitor argument [BNSSSU'16] + [RZ'16]
        """
        Mechanism.add_params(self, beta, tau, check_for_width=check_for_width)

    def get_answer(self, query):
        """
        Computes the answer for the given query.
        :param query: function that takes in a dataset, and returns a list of value(s)
        :returns: a dictionary, with a key "answer" containing the empirical answer(s) on the complete dataset with
                  Gaussian noise added. If self.check_for_width is given, then "answer" is None if max. possible
                  queries have been already asked to the mechanism.
        """

        assert self.n is not None, "No data added. Add data by calling the function add_data."

        ans = query(self.data)
        self.curr_q += len(ans)
        noise_to_add = np.random.normal(0, scale=self.sigma, size=len(ans))
        omit_ans = 0

        if self.check_for_width is not None:
            if self.max_q is None:
                assert self.beta is not None and self.tau is not None, "No params added. Add params by calling " \
                                                                       "the function add_params."
                if self.sigma == -1.0:  # calculated using optimal value of sigma according to the result in the paper
                    self.max_q = self.get_worst_case_bound({'n': self.n, 'beta': self.beta}, self.tau)
                else:
                    self.max_q = self.get_worst_case_bound({'n': self.n, 'beta': self.beta, 'sigma': self.sigma},
                                                           self.tau)

            if self.curr_q < self.max_q:
                omit_ans = max(0, self.curr_q - self.max_q)
            else:
                return [{"answer": None}]

        return [{"answer": min(1.0, max(0.0, ans[i] + noise_to_add[i]))} for i in range(len(ans) - omit_ans)]


class Thresholdout_Mechanism(Mechanism):
    """
    Implementation of the Thresholdout mechanism from [DFHPRR'15 (NeurIPS)].
    """
    def __init__(self, hold_frac, threshold, sigma):
        """
        Initializer for Thresholdout.
        :param hold_frac: data fraction to be assigned as holdout set.
        :param threshold: threshold for comparing training and holdout answers
        :param sigma: noise parameter for Laplace noise added to the comparisons
        """
        Mechanism.__init__(self)
        self.hold_size = None
        self.train_size = None
        assert 0.0 < hold_frac <= 1.0, "hold_frac should take a value in (0, 1]."
        self.hold_frac = hold_frac
        self.threshold = threshold
        self.sigma = sigma
        self.name = "Thresh"
        self.noisy_thresh = self.threshold + np.random.laplace(0, 2 * self.sigma)
        self.n = None
        self.cost_q = 0

    def add_params(self, beta, tau, check_for_width=cw.bounds_Thresh):
        """
        Adds accuracy parameters (tau, beta), and function for computing valid widths, to the mechanism.
        :param beta: desired significance (coverage should be at least 1-beta)
        :param tau: width of the certified confidence interval
        :param check_for_width: function for computing valid confidence widths for the mechanism.
                                Default = function from the paper that computes valid widths for Thresholdout
        """
        Mechanism.add_params(self, beta, tau, check_for_width=check_for_width)

    def get_answer(self, query):
        """
        Computes the answer for the given query.
        :param query: function that takes in a dataset, and returns a list of value(s)
        :returns: a dictionary, with a key "answer" containing the answer(s) on the dataset via Thresholdout.
                  If self.check_for_width is given, then "answer" is None if max. possible
                  queries have been already asked to the mechanism.
        """

        assert self.n is not None, "No data added. Add data by calling the function add_data."

        if self.train_size is None:
            self.hold_size = int(np.floor(self.n * self.hold_frac))
            self.train_size = self.n - self.hold_size
            assert self.train_size >= 1, "Training set size should be at least 1."

        ans_list = []
        train_ans = query(self.data[: self.train_size])
        hold_ans = query(self.data[self.train_size: self.n])
        assert len(train_ans) == len(hold_ans), "Training and Holdout answers should have same length."
        for i in range(len(train_ans)):
            self.curr_q += 1
            if np.abs(train_ans[i] - hold_ans[i]) <= self.noisy_thresh + np.random.laplace(0, 4 * self.sigma):
                ans = train_ans[i]
            else:
                self.cost_q += 1
                self.noisy_thresh = self.threshold + np.random.laplace(0, 2 * self.sigma)
                ans = min(1.0, max(0.0, hold_ans[i] + np.random.laplace(0, self.sigma)))

            if (self.check_for_width is None or
                    self.check_for_width(h=self.hold_size, thresh=self.threshold, k=self.curr_q, b=self.cost_q,
                                         sigma=self.sigma, beta=self.beta) <= self.tau):
                ans_list.append({"answer": ans})
            else:
                ans_list.append({"answer": None})
                break
        return ans_list


class Guess_and_Check_Mechanism:
    """
    Base class which defines the structure for the 'Guess and Check' (GnC) query-answering mechanism.
    """

    def __init__(self, mech_guess, check_data_frac, use_mgf_width=True, **kwargs):
        """
        Initializer for the GnC mechanism.
        :param mech_guess: guess mechanism that will be used for taking guesses to queries
        :param check_data_frac: data fraction to be assigned as holdout set
        :param use_mgf_width: if True, tolerance for holdout is computed via mgf_width function, else via
                              the Chernoff bound
        """
        assert 0.0 < check_data_frac < 1.0, "Check mechanism's data fraction should be in (0, 1)."
        self.M_guess = mech_guess
        self.check_data_frac = check_data_frac
        self.use_mgf_width = use_mgf_width

        # Determine if tau needs to be increased at every failure.
        self.start_tau = (0.0 if ("multiply_tau" not in kwargs or kwargs["multiply_tau"] is None or
                                  "start_tau" not in kwargs["multiply_tau"])
                          else kwargs["multiply_tau"]["start_tau"])  # Start value of tau. Default = 0.0
        self.max_tau = (0.5 if ("multiply_tau" not in kwargs or kwargs["multiply_tau"] is None or
                                "max_tau" not in kwargs["multiply_tau"])
                        else kwargs["multiply_tau"]["max_tau"])  # Max. value of tau. Default = 0.5
        self.tau_multiplier = (1.0 if ("multiply_tau" not in kwargs or kwargs["multiply_tau"] is None or
                                       "tau_multiplier" not in kwargs["multiply_tau"])
                               else kwargs["multiply_tau"]["tau_multiplier"])  # Multiplication factor for tau at
        # every failure. Default = 1.0

        self.q_encoding_param = -2 if "q_encoding_param" not in kwargs else kwargs["q_encoding_param"]  # If provided,
        # use kwargs["q_encoding_param"] for calculating terms for union bound over number of queries.
        # Default = -2 (inverse quadratic series)
        self.f_encoding_param = -2 if "f_encoding_param" not in kwargs else kwargs["f_encoding_param"]   # If provided,
        # use power kwargs["f_encoding_param"] for calculating terms for union bound over number of failures.
        # Default = -2 (inverse quadratic series)

        self.check_data = None
        self.check_n = None
        self.gamma_list = None  # To store the discretization parameter gamma used at every failure
        self.beta = None
        self.tau = None
        self.curr_q_done = 0
        self.cur_failures = 0
        self.max_q_reached = False

        self.name = "GnC (G=" + self.M_guess.name + ")"
        if self.tau_multiplier != 1.0:
            self.name = self.name + "Tm" + str(self.tau_multiplier)
        if not self.use_mgf_width:
            self.name = "Chern" + self.name

    def add_data(self, data_dict):
        """
        Reserves self.check_data_frac fraction of the data as the holdout set, and adds the remaining data to
        the guess mechanism.
        :param data_dict: should be a dict containing a key "data" with value being a matrix, where each row in
                          the matrix represents a sample of the population. Can also contain a key "name" which
                          contains the name of the generated dataset (the same dataset will be generated for the same
                          name in the future)
        """

        self.check_n = int(np.floor(len(data_dict["data"]) * self.check_data_frac))
        self.check_data = data_dict["data"][: self.check_n]
        self.M_guess.add_data({"data": data_dict["data"][self.check_n:]})

    def add_params(self, beta, tau):
        """
        Adds accuracy parameters (tau, beta) to the mechanism.
        :param beta: desired significance (coverage should be at least 1-beta)
        :param tau: width of the certified confidence interval
        """
        self.beta = beta
        self.tau = self.start_tau if self.start_tau > 0.0 else min(self.max_tau, tau)

    @staticmethod
    def myround(ans, gamma, **kwargs):
        """
        Rounds the given value ans to mutiples of gamma  (and within range [0,1])
        :param ans: the value to be rounded
        :param gamma: discretization parameter. ans will be rounded to multiples of gamma (and within range [0,1])
        :returns:
        """
        if ans < 0.0:
            return 0.0
        # Round up, or round down, if specified. Else use default rounding function.
        if "round_down" in kwargs and kwargs["round_down"]:
            mult = int(np.floor(ans / gamma))
        elif "round_up" in kwargs and kwargs["round_up"]:
            mult = int(np.ceil(ans / gamma))
        else:
            mult = round(ans / gamma)
        return min(1.0, mult * gamma)

    @staticmethod
    def encoding_multiplier(x, param=-2):
        """
        Computes the indexed term in a series with sum converging to 1.
        :param x: index of required term in the series
        :param param: if param < 0, use convergent inverse series of power param, else use inverse exponential series
                      of base param
        :returns: i'th element of a series with sum converging to 1
        """

        if x < 0:
            return 1
        elif param < 0:
            return pow(x + 1, param) / sc.special.zeta(-1 * param)
        else:
            return 1.0 / pow(param, x + 1)

    @staticmethod
    def count_possible_transcripts(q, f, discr_f_list=None):
        """
        Computes the number of possible transcripts, given the number of queries asked i, number of failures f, and the
        list of discretization parameter used in each failure discr_f_list.
        :param q: number of queries already asked
        :param f: number of failures occurred
        :param discr_f_list: list containing the discretization parameter used in each failure
        :returns: the total number of possible transcripts with the given parameters
        """

        c = 1.0
        if f > 0:
            if q > f:
                c *= sc.special.comb(q, f)
            if discr_f_list:
                assert len(discr_f_list) == f, (
                            "Length of discretization parameters list discr_f_list should be exactly " +
                            "equal to number of failures f.")
                for disc in discr_f_list:
                    c *= np.ceil(1.0 / disc)
        return c

    def max_valid_gamma(self, beta, tau, n):
        """
        Computes the maximum possible discretization parameter possible while guaranteeing the required accuracy.
        :param beta: desired significance for this query
        :param tau: width of the certified confidence interval
        :param n: size of dataset
        :returns: parameter in [0, tau)
        """

        def lhs(gam):
            return 2 * n * pow(tau - gam, 2)

        rhs = np.log(2.0 / beta)

        if lhs(0.0) <= rhs:
            return 0.0

        gam_high = tau

        # Determine how low does gam_low need to be to satisfy the bound. Will determine precision for the binary
        # search performed next as well.
        gam_low = tau / 10
        while lhs(gam_low) < rhs:
            gam_low /= 10

        tol = gam_low  # set precision to gam_low

        # Use binary search (with tolerance of separation between the range set to tol) to find the highest value of
        # gamma (in multiples of tol) in [gam_low, gam_high] such that lhs(cur_gam) <= rhs
        while gam_high > gam_low + tol:
            cur_gam = gam_low + ((gam_high - gam_low) / 2)
            if lhs(cur_gam) < rhs:
                gam_high = cur_gam
            else:
                gam_low = cur_gam
        return self.myround(gam_low, tol, round_down=True)

    def get_answer(self, query):
        """
        Computes the answer for the given query.
        :param query: function that takes in a dataset, and returns a list of value(s)
        :returns: a list of dictionaries, each with a key "answer" containing the answer(s) on the dataset via GnC,
                  "tau" containing the certified width, and "failures" containing the number of failures that have
                  occurred so far. If a query cannot be answered at the required accuracy, from then on "answer" is
                  None.
        """

        assert self.check_n is not None, "No data added. Add data by calling the function add_data."
        assert self.beta is not None, "No params added. Add data by calling the function add_params."
        if self.max_q_reached:
            return [{"answer": None}]

        ans_list = []
        guess_ans = self.M_guess.get_answer(query)
        check_ans = query(self.check_data)
        assert len(guess_ans) == len(check_ans), "Guess and Check answers should have same length."
        for i in range(len(ans_list), len(guess_ans)):
            curr_q_enc_mult = self.encoding_multiplier(self.curr_q_done, self.q_encoding_param)
            failures_enc_mult = self.encoding_multiplier(self.cur_failures, self.f_encoding_param)
            poss_transcript_div = self.count_possible_transcripts(self.curr_q_done, self.cur_failures, self.gamma_list)
            beta_i = self.beta * curr_q_enc_mult * failures_enc_mult / poss_transcript_div  # accounting for all
            # possible transcripts for previous queries
            width_to_use = self.tau

            if self.use_mgf_width:
                # Get appropriate (right/left) end of the confidence interval depending on which of guess answer
                # and check answer is greater
                if guess_ans[i]["answer"] > check_ans[i]:
                    cur_width = cw.mgf_width(self.check_n, guess_ans[i]["answer"] + width_to_use, beta_i / 2,
                                             upper=True)
                else:
                    cur_width = cw.mgf_width(self.check_n, guess_ans[i]["answer"] - width_to_use, beta_i / 2,
                                             upper=False)
            else:
                cur_width = cw.chernoff_conf(self.check_n, 1, beta_i)

            diff = np.abs(guess_ans[i]["answer"] - check_ans[i])
            self.curr_q_done += 1
            if diff <= width_to_use - cur_width:
                ans_list.append({"answer": guess_ans[i]["answer"], "tau": width_to_use, "failures": self.cur_failures})
            else:
                self.cur_failures += 1
                ans_given = False

                # Compute new tau if self.tau_multiplier != 1.
                if self.tau_multiplier != 1.0:
                    gamma_found = False
                    while not gamma_found:  # increase tau until a non-zero discretization parameter gamma is found
                        self.tau = min(self.tau * self.tau_multiplier, self.max_tau)
                        width_to_use = self.tau
                        gamma_test = self.max_valid_gamma(beta_i, width_to_use, self.check_n)
                        if gamma_test > 0.0:
                            gamma_found = True
                        elif self.tau == self.max_tau:
                            break

                gamma = self.max_valid_gamma(beta_i, width_to_use, self.check_n)

                if gamma > 0.0:
                    ans_list.append({"answer": self.myround(check_ans[i], gamma), "tau": width_to_use,
                                     "failures": self.cur_failures})  # if a valid gamma is found, add discretized
                    # holdout answer to answer list
                    if self.cur_failures > 1:
                        self.gamma_list.append(gamma)
                    else:
                        self.gamma_list = [gamma]
                    ans_given = True

                if not ans_given:
                    break

        if len(ans_list) < len(guess_ans):
            ans_list.append({"answer": None})
            self.max_q_reached = True
        return ans_list


def discretize_get_q(gamma, n, beta, tau):
    """
    Computes the maximum number of queries that can be answered via discretization with parameter gamma,
    given n, beta, tau.
    :param gamma: discretization parameter gamma (to get discretization with multiples of gamma)
    :param n: dataset size
    :param beta: failure probability
    :param tau: tolerance width (radius)
    :returns: the maximum queries that can be answered via discretization with parameter gamma, given n, beta, tau
    """
    save_path = hf.make_dirs(dir_path_list=["Saved_Results"])
    filename = os.path.join(save_path, "Discretize_bounds.pickle")
    to_save_dict = {"n": n, "beta": beta, "tau": tau, "gamma": gamma}
    to_save_key = tuple(OrderedDict(sorted(to_save_dict.items())).items())
    bound = hf.get_from_file(filename, to_save_key, log=False)  # check if already computed
    if bound is None:
        # Binary search in range [1, n] to find max. number of queries that can be answered
        # combining compression bounds with the Chernoff bound, for computing accuracy of discretized answer
        # For answering q queries, we require 2 * (1/gamma)^(q-1) exp(-2 * (tau-gamma)^2 * n) < beta/q
        q_high = n
        q_low = 1
        lhs = np.log(beta)
        while q_high > q_low + 1:
            q_mid = int(np.ceil(q_high + q_low) / 2)
            rhs = np.log(2 * q_mid) - 2 * n * pow(tau - gamma, 2) + (q_mid - 1) * np.log(1.0 / gamma)
            if lhs >= rhs:
                q_low = q_mid
            else:
                q_high = q_mid - 1
        bound = q_low
        hf.write_to_file(filename, to_save_key, bound, log=False)
    return bound


def discretize_get_best_q(gamma_list, n, beta, tau):
    """
    Computes the maximum number of queries that can be answered via discretization with gamma from gamma_list,
    given n, beta, tau.
    :param gamma_list: list containing discretization parameter gamma (to get discretization with multiples of gamma)
    :param n: dataset size
    :param beta: failure probability
    :param tau: tolerance width (radius)
    :returns: the maximum queries that can be answered via discretization from gamma_list, given n, beta, tau
    """
    max_q = 0
    for gamma in gamma_list:
        if gamma <= tau:  # If gamma > tau, not possible to guarantee accuracy with tolerance tau.
            q_cur = discretize_get_q(gamma, n, beta, tau)
            if q_cur > max_q:
                max_q = q_cur
    return max_q


==> Supplementary material/Code/rmse_funcs.py <==
# -*- coding: utf-8 -*-

from collections import OrderedDict
import copy
import cw_funcs as cwf
import helper_funcs as hf
import math
import numpy as np
import os
from scipy import optimize
from scipy.stats import chi2
import timeit
import tr_strategy_funcs as trf


def createData(n, d, nbiased=0, bias_num=6.0):
    """
    Data points are random Gaussian vectors. Class labels are random and uniform.
    First nbiased features are biased with bias bias_num/sqrt(n) towards the class label.
    """
    x = np.random.normal(0, 1, (n, d + 1))
    x[:][d] = np.sign(x[:][d])
    if nbiased > 0:
        bias = bias_num / np.sqrt(n)
        b = np.zeros(nbiased)
        for i in range(n):
            b[0:nbiased] = bias * x[i][d]
            x[i][range(0, nbiased)] = np.add(x[i][range(0, nbiased)], b)
    return x


def data_splitRMSE(n, k):
    return [np.sqrt(float(k) / (4 * n))]


def calc_sigma(n, rho):
    return math.sqrt(1.0/(2*n**2*rho))


def RZ_monitorRMSE(n, k, only_last_query=False, fix_lambda=-1.0, sigma=-1.0):
    """
    If sigma>0, returns max. RMSE for q queries over n samples (where all may be adaptive if
    only_last_query=True, else only the last one), such that Gaussian noise of std. dev. sigma is added to each answer.
    If fixed_lambda is given, then calculates it for lambda=fixed_lambda, else searches for a minima for lambda
    in (0, 1). If sigma is -1.0, calculates minimum RMSE over a range of sigma.
    """
    def f(x):  # x = rho*n*q
        subgauss = math.sqrt(1 / (2 * n))

        def g(y):  # y = lambda
            return float((2 * x) - np.log(1 - y)) / y

        if fix_lambda == -1.0:
            res_inn = optimize.minimize_scalar(g, bounds=(0.0, 1.0 - 10 ** (-11)), method='bounded')
            term1 = subgauss ** 2 * res_inn.fun
        else:
            res_inn = g(fix_lambda)
            term1 = subgauss ** 2 * res_inn
        if sigma == -1.0:
            sigma_f = math.sqrt(k / (2 * n * x))  # As sigma = sqrt(1/(2*rho*n**2))
        else:
            sigma_f = sigma
        if only_last_query:
            expec = pow(sigma_f, 2)
        else:
            sum_n = 0.0
            exp_over = 30  # Calculate avg over exp_over samples of max of q square of Gaussians
            for _ in range(exp_over):
                sum_n += pow(sigma_f, 2) * max(chi2.rvs(df=1, size=k))
            expec = sum_n / exp_over
        term2 = 2 * expec
        return np.sqrt(term1 + term2)

    if sigma == -1.0:
        params = optimize.minimize_scalar(f, bounds=(0.0, 10 ** 16), method='bounded')
        return [params.fun, calc_sigma(n, params.x / (k * n))]
    else:
        rho = 1.0 / (2 * pow(n, 2) * pow(sigma, 2))  # As sigma = sqrt(1/(2*rho*n**2))
        return f(rho*n*k)


def bin_search_k(samples, f_for_rmse, max_rmse, **kwargs):
    # Find appropriate upper and lower bounds for q
    k_low = 1
    k_high = samples
    if "only_last_query" in kwargs:
        cur_rmse = f_for_rmse(samples, k_high, kwargs["only_last_query"])[0]
    else:
        cur_rmse = f_for_rmse(samples, k_high)[0]
    while cur_rmse < max_rmse:
        k_low = k_high
        k_high *= 2
        if "only_last_query" in kwargs:
            cur_rmse = f_for_rmse(samples, k_high, kwargs["only_last_query"])[0]
        else:
            cur_rmse = f_for_rmse(samples, k_high)[0]

    # Use binary search to find the highest value of q in [k_low, k_high] such that RMSE <= max_RMSE
    while k_high > k_low + 1:
        cur_k = k_low + int((k_high - k_low) / 2)
        if "only_last_query" in kwargs:
            cur_rmse = f_for_rmse(samples, cur_k, kwargs["only_last_query"])[0]
        else:
            cur_rmse = f_for_rmse(samples, cur_k)[0]
        if cur_rmse > max_rmse:
            k_high = cur_k
        else:
            k_low = cur_k
    return k_low


def compute_RZ_RMSE_calcs_all_k(n, max_k, only_last_query=False, fix_lambda=-1.0, sigma=-1.0,
                                skip_every_k=1, start_k=None, log=False, file_save_name=None, log_name=None):
    """
    Save at file_save_name, a list containing RMSE and optimal sigma values
    for q in [start_k, max_k] calculated in intervals of skip_every_k via function RZ_monitorRMSE.
    """
    if file_save_name is None:
        save_path = hf.make_dirs(dir_path_list=["Saved_Results"])
        file_save_name = os.path.join(save_path, "TRS_n_" + str(n) + ".pickle")
    if log:
        hf.create_file_for_logging(hf.make_dirs(dir_path_list=["Script_Results"]), name_str=log_name)
    if start_k is None:
        start_k = skip_every_k
        key = tuple(["RZ", fix_lambda, sigma, skip_every_k, only_last_query])
    else:
        key = tuple(["RZ", fix_lambda, sigma, start_k, skip_every_k, only_last_query])
    rz_monitor_calcs = hf.get_from_file(file_save_name, key, log=False)
    req_len = int(np.ceil((max_k - start_k + 1) / skip_every_k))
    if rz_monitor_calcs:
        if len(rz_monitor_calcs) >= req_len:
            hf.log_line("All values for RZ already computed.", log)
            return rz_monitor_calcs[:req_len]
    else:
        rz_monitor_calcs = []

    calc_done_for_k = start_k + (len(rz_monitor_calcs) - 1) * skip_every_k
    if calc_done_for_k < max_k:
        val_start_time = timeit.default_timer()
        hf.log_line("Starting Upper Bound computations from q=" + str(calc_done_for_k), log)
        count = 0
        for k in range(calc_done_for_k + skip_every_k, max_k + 1, skip_every_k):
            count += 1
            rz_monitor_calcs.append(RZ_monitorRMSE(n, k, fix_lambda=fix_lambda,
                                                   only_last_query=only_last_query, sigma=sigma))
            if count == 100:
                hf.log_line("Calculating Upper bound done till q=" + str(k), log)
                hf.write_to_file(file_save_name, key, rz_monitor_calcs, log=False)
                count = 0
        hf.write_to_file(file_save_name, key, rz_monitor_calcs, log=False)
        val_elapsed = timeit.default_timer() - val_start_time
        hf.log_line("Upper Bound calculation done in %.2f seconds." % val_elapsed, log)
        return rz_monitor_calcs


def get_RZ_RMSE_calcs_all_k(n, max_k, only_last_query=False, fix_lambda=-1.0, sigma=-1.0, skip_every_k=1,
                            file_save_name=None, start_k=None):
    """
    Return, if exists in file_save_name, a list containing RMSE and optimal sigma values
    for q in [1, max_k] calculated in intervals of skip_every_k via function RZ_monitorRMSE.
    """
    if file_save_name is None:
        save_path = hf.make_dirs(dir_path_list=["Saved_Results"])
        file_save_name = os.path.join(save_path, "TRS_n_" + str(n) + ".pickle")
    if start_k is None:
        start_k = skip_every_k
        key = tuple(["RZ", fix_lambda, sigma, skip_every_k, only_last_query])
    else:
        key = tuple(["RZ", fix_lambda, sigma, start_k, skip_every_k, only_last_query])
    rz_monitor_calcs = hf.get_from_file(file_save_name, key, log=False)
    req_len = int(np.ceil((max_k - start_k + 1) / skip_every_k))
    if rz_monitor_calcs is None or len(rz_monitor_calcs) < req_len:
        print("Compute Upper Bound values.")
        return None
    else:
        return rz_monitor_calcs[:req_len]


def compute_thresh_ub_RMSE_calcs_all_k(n, max_k, hold_size, threshold, sigma, skip_every_k=1, log=False, log_name=None):
    """
    Save at file_save_name, a list containing RMSE values for q in [start_k, max_k] calculated in intervals of
    skip_every_k.
    """
    save_path = hf.make_dirs(dir_path_list=["Saved_Results"])
    file_save_name = os.path.join(save_path, "Thresh_TRS_n_" + str(n) + ".pickle")
    if log:
        hf.create_file_for_logging(hf.make_dirs(dir_path_list=["Script_Results"]), name_str=log_name)

    mech_dict = trf.const_mech_list(skip_every_k, thresh={"hold_size": hold_size, "threshold": threshold,
                                                          "sigma": sigma, "thresh_opt_query": True})[0]
    orig_params = copy.deepcopy(mech_dict["mech_params"])
    orig_params["max_k"] = max_k
    ub_params = copy.deepcopy(orig_params)
    ub_params["bound"] = "ub"

    key_ub = tuple(OrderedDict(sorted(ub_params.items())).items())
    y_vals_ub = hf.get_from_file(file_save_name, key_ub, log=False)
    if y_vals_ub is None:
        val_start_time = timeit.default_timer()
        trf.two_round_strategy(n, max_k, [mech_dict], file_save_name, reps=1, plot=False, log=log, log_name=log_name)
        y_vals_ub = []
        orig_params["b_increase_at_k"] = True
        key_b = tuple(OrderedDict(sorted(orig_params.items())).items())
        b_increase_at_k = hf.get_from_file(file_save_name, key_b, log=False)
        b_count = 0
        for k in range(1, max_k + 1, orig_params["skip_every_k"]):
            if b_count < len(b_increase_at_k) and k >= b_increase_at_k[b_count]:
                while b_count < len(b_increase_at_k) and k >= b_increase_at_k[b_count]:
                    b_count += 1
            ub_rmse = cwf.bounds_Thresh(orig_params["hold_size"],
                                        orig_params["threshold"],
                                        k, b_count,
                                        orig_params["sigma"], 0.0,
                                        only_last_query=True)[0]
            y_vals_ub.append(min(1.0, ub_rmse))
        hf.write_to_file(file_save_name, key_ub, y_vals_ub, log=False)
        val_elapsed = timeit.default_timer() - val_start_time
        hf.log_line("Upper Bound calculation done in %.2f seconds." % val_elapsed, log)


def get_thresh_ub_RMSE_calcs_all_k(n, max_k, hold_size, threshold, sigma, skip_every_k=1):
    """
    Return, if exists in file_save_name, a list containing RMSE for q in [start_k, max_k] calculated in intervals of
    skip_every_k.
    """
    save_path = hf.make_dirs(dir_path_list=["Saved_Results"])
    file_save_name = os.path.join(save_path, "Thresh_TRS_n_" + str(n) + ".pickle")
    mech_dict = trf.const_mech_list(skip_every_k, thresh={"hold_size": hold_size, "threshold": threshold,
                                                          "sigma": sigma, "thresh_opt_query": True})[0]
    orig_params = copy.deepcopy(mech_dict["mech_params"])
    orig_params["max_k"] = max_k
    ub_params = copy.deepcopy(orig_params)
    ub_params["bound"] = "ub"

    key_ub = tuple(OrderedDict(sorted(ub_params.items())).items())
    y_vals_ub = hf.get_from_file(file_save_name, key_ub, log=False)
    if y_vals_ub is None:
        print("Compute Upper Bound values.")
        return None
    else:
        return y_vals_ub


==> Supplementary material/Code/strategies.py <==
# -*- coding: utf-8 -*-

import helper_funcs as hf
import numpy as np


class Strategy:
    """
    Base class which defines the structure for analyst strategies. Compatible with mechanisms having fixed
    dataset size n, desired significance beta (coverage should be at least 1-beta), and tolerance width tau.
    """

    def __init__(self, n, q_mean=0.5, ada_freq=None, q_max=None):
        """
        Initializer for the strategy.
        :param n: dataset size
        :param q_mean: expectation of the answer for each query asked by the strategy
        :param ada_freq: denotes adaptive query frequency. If None, every 100th query will be asked adaptively.
                         Otherwise, ada_freq should be a dictionary having two keys, method, and method_param > 1.
                         method="additive" denotes adaptive queries will be asked at indices that are multiples of
                         method_param , whereas method="power" denotes adaptive queries will be asked at indices i for
                         which there exists j, 0<j<i, such that pow(j, method_param) = i.
        :param q_max: maximum number of queries q_max asked by the strategy. If None, q_max is assigned the maximum
                      value q such that q <= n and the last query is an adaptive query for the strategy.
        """
        assert 0 <= q_mean <= 1.0, "Expectation of each query, q_mean, should be in [0.0, 1.0]."
        self.n = n
        self.q_mean = q_mean
        if ada_freq is None:
            ada_freq = {"method": "additive", "method_param": 100}

        self.pr_1 = (1.0 + np.sqrt(max(2 * q_mean - 1, 1 - 2 * q_mean))) / 2  # Calculating the probability of 1, pr_1,
        # so that expectation of each non-adaptive query = q_mean. For each adaptive query, we scale it such that its
        # expectation is q_mean. Each non-adaptive query q_i = ((x(i) * x(q_max)) + 1) / 2, where x \in {-1,1}^(q_max).

        self.ada_ctr = 0  # adaptive query counter

        assert "method" in ada_freq and "method_param" in ada_freq, ("Adaptive query frequency should have method"
                                                                     + " type and method parameter.")
        assert ada_freq["method"] in {"additive", "power"}, ("Adaptive query frequency method should be in " +
                                                             "{additive, power}")
        assert ada_freq["method_param"] > 1, "Adaptive query frequency should be greater than 1."

        self.ada_method = ada_freq["method"]
        self.ada_method_param = ada_freq["method_param"]
        self.name = "Adaptive_every_" + self.ada_method + "_" + str(self.ada_method_param)
        if self.ada_method == "additive":
            if q_max is None:
                q_max = int(np.floor(self.n/self.ada_method_param)) * self.ada_method_param
            else:
                assert q_max % self.ada_method_param == 0, ("q_max should be divisible by additive frequency of " +
                                                            "adaptive queries.")
            self.next_ada_q_at = self.ada_method_param
        else:
            if q_max is None:
                n_root = int(np.floor(pow(n, 1.0 / self.ada_method_param)))
                q_max = pow(n_root, self.ada_method_param)
            else:
                q_max_root = int(np.floor(pow(q_max, 1.0 / self.ada_method_param)))
                assert pow(q_max_root, self.ada_method_param) == q_max, ("q_max should be divisible by power " +
                                                                         str(self.ada_method_param) +
                                                                         " frequency of adaptive queries.")
            self.next_ada_q_at = pow(self.ada_ctr + 2, self.ada_method_param)

        self.q_max = q_max
        self.cur_q = 0  # stores the number of queries asked by the strategy
        self.prev_ada_q_at = 0  # stores the index for the last adaptive query
        self.cur_corr = 0  # stores the index of the feature for which the next non-adaptive query will measure
        # correlation with the last feature

        self.mech_ans_list = []  # for storing mechanism's answers to adaptive queries
        self.true_ans_list = []  # for storing true answers to adaptive queries
        self.mech_corr_list = []  # for storing mechanism's answers to non-adaptive queries
        self.true_corr_list = []  # for storing true answers to non-adaptive queries

        if self.q_mean != 0.5:
            self.name = self.name + "_qmean_" + str(self.q_mean)
        if self.q_max != 40000:
            self.name = self.name + "_qmax_" + str(self.q_max)
        self.data_name = None

    def gen_data(self, data_name=None):
        """
        Generates data for the strategy.
        :param data_name: name for the generated data
        :returns: an (self.n x self.q_max) array, with each entry in {-1, 1}
        """

        # If data_name is not None, generate data after initializing random number generator with a seed corresponding
        # to data_name, so that the same data is generated each time for a given data_name (for consistency across
        # multiple runs of the strategy).
        if data_name is not None:
            self.data_name = data_name
            hf.initialize_with_str_seed(data_name)
        data = np.random.choice([-1, 1], (self.n, self.q_max), p=[1 - self.pr_1, self.pr_1])
        return data

    def next_query(self, prev_ans=None):
        """
        Computes the next query for the strategy.
        :param prev_ans: previous answer given by the mechanism. Can take value None either when the strategy has asked
                         0 queries, or when the mechanism cannot answer the previous query at the desired accuracy
        :returns: dictionary containing keys "query" and "true_answer". "query" contains a function denoting the next
                  adaptive query, or the next batch of non-adaptive queries (non-adaptive queries until the next
                  adaptive query). "true_answer" contains the expected answer(s) for the query/queries in "query". If
                  number of allowable queries is exhausted, or the mechanism responds None to previously asked query,
                  then returns None.
        """

        def get_corr(data):
            """
            Computes the correlation for each of the next batch of features, with the last feature. Here, batch refers
            to the number of non-adaptive queries before the next adaptive query.
            :param data: 2-d dataset with self.q_max columns
            :returns: list containing answers in [0,1], one each for the next batch of features
            """
            s, k = data.shape
            assert k == self.q_max, "Length of each sample should be " + str(self.q_max)

            corr = (np.sum(np.multiply(
                data[:, self.cur_corr:self.cur_corr + (self.next_ada_q_at - self.prev_ada_q_at - 1)],
                np.reshape(data[:, -1], (s, 1))), axis=0) / s)   # each answer in [-1.0, 1.0]
            return (corr + 1) / 2  # each answer in [0.0, 1.0]

        def get_acc(data):
            """
            Computes the adaptive query using the answers of previously asked non-adaptive queries.
            :param data: 2-d dataset with self.q_max columns
            :returns: list containing an answers in [0,1]
            """
            s, k = data.shape
            assert k == self.q_max, "Length of each sample should be " + str(self.q_max)

            corr_arr = (np.array(self.mech_corr_list) * 2) - 1  # each answer in [-1.0, 1.0]
            corr_arr = [max(-1 + 1e-15, min(1 - 1e-15, corr)) for corr in corr_arr]  # to avoid errors in
            # log computation
            weight_arr = [np.log((1.0 + corr) / (1 - corr)) for corr in corr_arr]  # weight of each queried feature in
            # predicting last feature
            pred_x = (np.sign(np.sign(np.dot(data[:, : self.cur_corr], weight_arr)) + 1) * 2) - 1  # predictions in
            # [-1,1]^s
            ret_ans = np.count_nonzero(pred_x == data[:, -1]) / s  # calculate accuracy of predictions
            if self.q_mean != 0.5:
                ret_ans *= self.q_mean/max(self.pr_1, 1 - self.pr_1)  # scaling answer if self.q_mean != 0.5
            return [ret_ans]

        if self.cur_q < self.q_max and (self.cur_q == 0 or prev_ans):  # continue as long as number of queries asked
            # doesn't exceed self.q_max, and one of either the mechanism provided an answer to the previous query, or
            # it is the first query
            if prev_ans:  # append mechanism answer to appropriate list
                if self.cur_q == self.prev_ada_q_at:
                    self.mech_ans_list.append(prev_ans[0]["answer"])
                else:
                    for i in range(len(prev_ans)):
                        self.mech_corr_list.append(prev_ans[i]["answer"])

            self.cur_q += 1
            if self.cur_q == self.next_ada_q_at:  # if the next query to be asked is an adaptive query
                self.cur_corr += (self.next_ada_q_at - self.prev_ada_q_at - 1)  # incorporate the number of
                # non-adaptive queries (correlations) asked so far
                self.prev_ada_q_at = self.next_ada_q_at
                self.ada_ctr += 1
                # Compute the index of the next adaptive query, based on the method self.ada_method
                if self.ada_method == "additive":
                    self.next_ada_q_at += self.ada_method_param
                else:
                    self.next_ada_q_at = pow(self.ada_ctr + 2, self.ada_method_param)
                true_ans = self.q_mean  # true answer for the adaptive query
                self.true_ans_list.append(true_ans)  # append to the appropriate list
                return {"query": get_acc, "true_answer": [true_ans]}
            else:
                true_ans = [self.q_mean] * (self.next_ada_q_at - self.prev_ada_q_at - 1)  # compute the true answers
                # for the next batch of non-adaptive queries
                self.true_corr_list.extend(true_ans)  # append to the appropriate list
                self.cur_q += (self.next_ada_q_at - self.prev_ada_q_at - 2)  # increment self.cur_q to incorporate
                # asking the next batch of non-adaptive queries
                return {"query": get_corr, "true_answer": true_ans}

        return None  # if exhausted number of allowable queries, or mechanism responded None for previous query


==> Supplementary material/Code/tr_strategy_funcs.py <==
# -*- coding: utf-8 -*-

import analyst_funcs as af
from collections import OrderedDict
import copy
import helper_funcs as hf
import numpy as np
import os
import rmse_funcs as rmf
import timeit


def calc_two_round_opt_Gauss(n, k, sigma, pr_1=0.5):
    """
    Returns the error of the last adaptive query for the two-round strategy with the Gaussian noise addition
    of std. dev. sigma to a total of q+1 queries on n samples. q denotes the dimensionality of the data, as
    well as the number of non-adaptive queries asked in the first round.
    """
    x_last = np.random.choice([-1, 1], n, p=[1-pr_1, pr_1])
    x_cur_sum = np.zeros((n, 1))
    for i in range(k):
        x_cur = np.random.choice([-1, 1], (n, 1), p=[1-pr_1, pr_1])
        noisy_corr = af.get_noised_value(af.get_corr(x_last, x_cur), sigma=sigma, val_min=-1.0, val_max=1.0,
                                         truncate=True)
        x_cur_sum += af.update_via_opt_query(noisy_corr, x_cur)
    noisy_foverfit = af.get_noised_value(af.get_acc(x_cur_sum, x_last.reshape(n, 1)), sigma=sigma, truncate=True)
    return np.abs(noisy_foverfit - max(pr_1, 1 - pr_1))


def two_round_Gauss_sigma_effect(n, k, sigma_arr, reps=30):
    """
    Get a plot comparing the upper bounds and the achieved RMSE for two-round strategy via Gaussian noise
    addition with std. dev. sigma over a dataset of n samples with q dimensions, for each sigma in sigma_arr.
    Repeat reps times, and plot the RMSE.
    """
    save_suffix = "Gauss_TRS_n_" + str(n) + "_k_" + str(k)
    save_path = hf.make_dirs(dir_path_list=["Plots", "TRS"])
    save_name = os.path.join(save_path, save_suffix + ".png")
    res_path = hf.make_dirs(dir_path_list=["Saved_Results", "TRS"])
    file_save_name = os.path.join(res_path, save_suffix + ".pickle")
    print("Computing Lower Bound")
    key = tuple(["Lower Bound", n, k] + sigma_arr + [reps])
    low_bnd = hf.get_from_file(file_save_name, key, log=False)
    if not low_bnd:
        low_bnd = []
        for sigma in sigma_arr:
            se_low_bnd = 0.0
            for _ in range(reps):
                se_low_bnd += pow(calc_two_round_opt_Gauss(n, k, sigma), 2)
            low_bnd.append(np.sqrt(se_low_bnd / reps))
        hf.write_to_file(file_save_name, key, low_bnd, log=False)
    low_bnd_dict = {"x_vals": copy.deepcopy(sigma_arr), "y_vals": low_bnd, "plot_label": "Achieved Lower Bound"}

    if 0 in sigma_arr:
        sigma_arr.remove(0)
        add_to_comp = 1
    else:
        add_to_comp = 0
    print("Computing Upper Bound")
    key = tuple(["Upper Bound", n, k] + sigma_arr)
    up_bnd = hf.get_from_file(file_save_name, key, log=False)
    if not up_bnd:
        up_bnd = [rmf.RZ_monitorRMSE(n, k, only_last_query=True, sigma=sigma) for sigma in sigma_arr]
        hf.write_to_file(file_save_name, key, up_bnd, log=False)
    up_bnd_dict = {"x_vals": sigma_arr, "y_vals": up_bnd, "plot_label": "Gaussian Upper Bound", "ls": "--"}
    print("Max ratio: " + str(np.max(np.array(up_bnd[1:]) / np.array(low_bnd[1 + add_to_comp:]))))
    af.make_plot(labels={"x_label": "Sigma", "y_label": "RMSE for last adaptive query"},
                 plot_list=[low_bnd_dict, up_bnd_dict],
                 save_name=save_name, legend=True, y_max=0.16, y_min=0.0)


def bin_search_d_thresh(y, x_cur_sum, train_inds, threshold):
    """
    Returns an index d such that asking the optimal query using features 0 to d to Thresholdout_NQ results in
    an answer with error not above the threshold.
    """
    d_low = 0
    d_high = len(x_cur_sum["train"])
    while d_low < d_high - 1:
        d_mid = d_low + int(np.floor((d_high - d_low) / 2))
        x_sum_test = np.sum(x_cur_sum["train"][:d_mid + 1], axis=0) + np.sum(x_cur_sum["hold"], axis=0)
        tru_overfit = np.abs(af.get_acc(x_sum_test[train_inds],
                                        y[train_inds].reshape(len(train_inds), 1)) - 0.5)
        if tru_overfit == threshold:
            return d_mid
        elif tru_overfit < threshold:
            d_low = d_mid
        else:
            d_high = d_mid
    return int(d_low)


def two_round_strategy_mech(y, x, x_cur_sum, mech_params, get_ans=True):
    """
    Depending on mech_params, runs a mechanism from {Gaussian, Sample Splitting, Thresholdout_NQ, Query-dependent Sample
    Splitting} for asking the adaptive query using x_cur_sum to make predictions for labels y if get_ans is True. It
    also updates x_cur_sum with the results of asking a non-adaptive query with the feature vector x. x_cur_sum is
    the running accumulation of the non-adaptive queries asked so far (to save memory).
    """
    n = len(x)
    if mech_params["mech_name"] == "Gauss_NQ":
        sigma = mech_params["sigma"]
        noisy_corr = af.get_noised_value(af.get_corr(y, x), sigma=sigma, val_min=-1.0, val_max=1.0, truncate=True)
        x_cur_sum += af.update_via_opt_query(noisy_corr, x)
        if get_ans:
            noisy_foverfit = af.get_noised_value(af.get_acc(x_cur_sum, y.reshape(n, 1)), sigma=sigma, truncate=True)
            return np.abs(noisy_foverfit - 0.5)

    elif mech_params["mech_name"] == "Oracle_SS":
        if get_ans:
            batch_size = mech_params["batch_size"]
            pred_for = range(batch_size, n)
            n -= batch_size
            noisy_foverfit = af.get_acc(x_cur_sum[pred_for], y[pred_for].reshape(n, 1))
            return np.abs(noisy_foverfit - 0.5)

    elif mech_params["mech_name"] == "Query_dep_samp_split":
        batch_size = mech_params["batch_size"]
        hold_size = mech_params["hold_size"]
        threshold = mech_params["threshold"]
        sigma = mech_params["sigma"]
        if "noisy_thresh" not in mech_params:
            mech_params["noisy_thresh"] = threshold + np.random.normal(0, scale=sigma)
        noisy_thresh = mech_params["noisy_thresh"]

        batch_ind = 0
        hold_inds = range(n - hold_size, n)
        success = False
        hold_corr = af.get_corr(y[hold_inds], x[hold_inds])
        while not success:
            if batch_ind >= np.floor((n - hold_size) / batch_size):  # when run out of batches,
                # respond from the holdout set
                noisy_hold_corr = af.get_noised_value(hold_corr, sigma=sigma,
                                                      val_min=-1.0, val_max=1.0, truncate=True)
                x_cur_sum += af.update_via_opt_query(noisy_hold_corr, x)
                success = True
            else:
                batch_inds = range(batch_ind * batch_size, (batch_ind + 1) * batch_size)
                assert batch_inds[-1] < hold_inds[0]
                noisy_corr = af.get_noised_value(af.get_corr(y[batch_inds], x[batch_inds]), sigma=sigma, val_min=-1.0,
                                                 val_max=1.0, truncate=True)
                if np.abs(noisy_corr - hold_corr) >= 2 * noisy_thresh:  # As range of correlations is [-1,1]
                    #  instead of [0,1]
                    batch_ind += 1
                    noisy_thresh = threshold + np.random.normal(0, scale=sigma)
                    mech_params["noisy_thresh"] = noisy_thresh
                else:
                    success = True
                    x_cur_sum += af.update_via_opt_query(noisy_corr, x)
        if get_ans:
            batch_ind = 0
            hold_foverfit = af.get_acc(x_cur_sum[hold_inds], y[hold_inds].reshape(hold_size, 1))
            tru_hold_overfit = np.abs(hold_foverfit - 0.5)
            while True:
                if batch_ind >= np.floor((n - hold_size) / batch_size):
                    noisy_hold_foverfit = af.get_noised_value(hold_foverfit, sigma=sigma, truncate=True)
                    return np.abs(noisy_hold_foverfit - 0.5)
                else:
                    batch_inds = range(batch_ind * batch_size, (batch_ind + 1) * batch_size)
                    assert batch_inds[-1] < hold_inds[0]
                    noisy_foverfit = af.get_noised_value(af.get_acc(x_cur_sum[batch_inds],
                                                                    y[batch_inds].reshape(batch_size, 1)),
                                                         sigma=sigma, truncate=True)
                    tru_foverfit = np.abs(noisy_foverfit - 0.5)
                    if np.abs(tru_foverfit - tru_hold_overfit) >= noisy_thresh:
                        batch_ind += 1
                        noisy_thresh = threshold + np.random.normal(0, scale=sigma)
                        mech_params["noisy_thresh"] = noisy_thresh
                    else:
                        return tru_foverfit

    elif mech_params["mech_name"] == "Thresholdout_NQ":
        hold_size = mech_params["hold_size"]
        train_size = n - hold_size
        threshold = mech_params["threshold"]
        sigma = mech_params["sigma"]
        if "noisy_thresh" not in mech_params:
            mech_params["noisy_thresh"] = threshold + np.random.laplace(0, 2 * sigma)
        noisy_thresh = mech_params["noisy_thresh"]

        train_inds = range(train_size)
        hold_inds = range(n - hold_size, n)
        train_corr = af.get_corr(y[train_inds], x[train_inds])
        hold_corr = af.get_corr(y[hold_inds], x[hold_inds])

        delta_to_check = np.abs(train_corr - hold_corr) / 2
        if delta_to_check <= noisy_thresh + np.random.laplace(0, 4 * sigma):
            if "noisy_train_ans" in mech_params and mech_params["noisy_train_ans"]:
                corr = af.get_noised_value(train_corr, sigma=sigma, val_min=-1.0, val_max=1.0, noise_type="Laplace",
                                           truncate=True)
            else:
                corr = train_corr
            to_update = "train"
        else:
            noisy_thresh = threshold + np.random.laplace(0, 2 * sigma)
            mech_params["noisy_thresh"] = noisy_thresh
            corr = af.get_noised_value(hold_corr, sigma=sigma, val_min=-1.0, val_max=1.0, noise_type="Laplace",
                                       truncate=True)
            to_update = "hold"

        if "thresh_opt_query" in mech_params and mech_params["thresh_opt_query"]:
            x_cur_sum[to_update].append(af.update_via_opt_query(corr, x))
            d = bin_search_d_thresh(y, x_cur_sum, train_inds, threshold)
            x_sum_test = np.sum(x_cur_sum["train"][:d + 1], axis=0) + np.sum(x_cur_sum["hold"], axis=0)
        else:
            x_cur_sum += af.update_via_opt_query(corr, x)
            x_sum_test = x_cur_sum
        if get_ans:
            foverfit = af.get_acc(x_sum_test[train_inds], y[train_inds].reshape(train_size, 1))
            hold_overfit = af.get_acc(x_sum_test[hold_inds], y[hold_inds].reshape(hold_size, 1))
            tru_foverfit = np.abs(foverfit - 0.5)
            tru_hold_overfit = np.abs(hold_overfit - 0.5)

            delta_to_check = np.abs(tru_foverfit - tru_hold_overfit)
            if delta_to_check <= noisy_thresh + np.random.laplace(0, 4 * sigma):
                if "noisy_train_ans" in mech_params and mech_params["noisy_train_ans"]:
                    ret_overfit = af.get_noised_value(foverfit, sigma=sigma, noise_type="Laplace", truncate=True)
                else:
                    ret_overfit = foverfit
            else:
                mech_params["noisy_thresh"] = threshold + np.random.laplace(0, 2 * sigma)
                ret_overfit = af.get_noised_value(hold_overfit, sigma=sigma, noise_type="Laplace", truncate=True)
            return np.abs(ret_overfit - 0.5)
    return None


def two_round_strategy(n, max_k, mech_list, save_name, reps=30, plot=True, log=False, log_name=None, **kwargs):
    """
    If plot is True, get a plot at save_name which shows the average RMSE, over reps repetitions, of mechanisms in
    mech_list for the two-round strategy over n samples, and q from 1 to max_k. If plot is False, just store
    computations in file. Mechanisms currently supported: Gaussian, Thresholdout_NQ, Noisy Thresholdout_NQ,
    Sample Splitting, and Query-dependent Sample Splitting.
    """
    if log:
        hf.create_file_for_logging(hf.make_dirs(dir_path_list=["Script_Results"]), name_str=log_name)

    hf.log_line("Starting two-round strategy computation.", log)
    if "pr_1" in kwargs:
        pr_1 = kwargs["pr_1"]
        save_name = save_name.replace(".png", "_pr1_" + str(int(pr_1 * 100)) + ".png")
    else:
        pr_1 = 0.5
    file_save_name = save_name.replace(".png", ".pickle")
    x_cur_sum = []
    orig_params = []
    calc_rz = False
    plot_rz_bound_ind = -1
    rz_monitor_calcs = None
    b_increase_at_k = None
    mech_to_compute_inds = []
    gen_data = False
    for ind in range(len(mech_list)):
        mech = mech_list[ind]
        if (not gen_data) and mech["mech_params"]["mech_name"] not in {"Gauss_NQ Opt", "RZ"}:
            gen_data = True
        if mech["mech_params"]["mech_name"] != "RZ":
            mech["mech_params"]["max_k"] = max_k
            mech["mech_params"]["reps"] = reps
            key = tuple(OrderedDict(sorted(mech["mech_params"].items())).items())
            mech["y_vals"] = hf.get_from_file(file_save_name, key, log=False)
        if "y_vals" not in mech or mech["y_vals"] is None:
            mech["y_vals"] = []
            if mech["mech_params"]["mech_name"] == "RZ":
                plot_rz_bound_ind = ind
                calc_rz = True
            else:
                mech_to_compute_inds.append(ind)
                orig_params.append(copy.deepcopy(mech["mech_params"]))
                if (mech["mech_params"]["mech_name"] == "Thresholdout_NQ"
                        and "thresh_opt_query" in mech["mech_params"]
                        and mech["mech_params"]["thresh_opt_query"]):
                    x_cur_sum.append({"train": [], "hold": []})
                    b_increase_at_k = []
                else:
                    x_cur_sum.append(np.zeros((n, 1)))
            if mech["mech_params"]["mech_name"] == "Gauss_NQ Opt":
                calc_rz = True
        mech["x_vals"] = range(mech["mech_params"]["skip_every_k"], max_k + 1, mech["mech_params"]["skip_every_k"])

    if calc_rz:
        if plot_rz_bound_ind >= 0:
            fix_lambda = mech_list[plot_rz_bound_ind]["mech_params"]["fix_lambda"]
        else:
            fix_lambda = -1.0
        rz_monitor_calcs = rmf.compute_RZ_RMSE_calcs_all_k(
            n, max_k, only_last_query=True, fix_lambda=fix_lambda,
            skip_every_k=mech_list[plot_rz_bound_ind]["mech_params"]["skip_every_k"])
        if plot_rz_bound_ind >= 0:
            mech_list[plot_rz_bound_ind]["y_vals"] = [calc[0] for calc in rz_monitor_calcs]

    if mech_to_compute_inds:
        hf.log_line("Starting mech computations with gen_data= " + str(gen_data) + ".", log)
        x_cur_sum_struct = copy.deepcopy(x_cur_sum)
        mse_arr = []
        for mech_ind in mech_to_compute_inds:
            mse_arr.append(np.zeros(len(mech_list[mech_ind]["x_vals"])))
        for rep in range(reps):
            val_start_time = timeit.default_timer()
            x_cur_sum = copy.deepcopy(x_cur_sum_struct)
            x_last = np.random.choice([-1, 1], n, p=[1-pr_1, pr_1])
            for k in range(1, max_k + 1):
                x_cur = np.random.choice([-1, 1], (n, 1), p=[1-pr_1, pr_1])
                for ind in range(len(mech_to_compute_inds)):
                    mech_to_compute_ind = mech_to_compute_inds[ind]
                    mech_params = copy.deepcopy(mech_list[mech_to_compute_ind]["mech_params"])
                    mech_name = mech_params["mech_name"]
                    skip_every_k = mech_params["skip_every_k"]
                    k_ind = int(k/skip_every_k) - 1
                    if mech_name == "Gauss_NQ Opt":
                        if k % skip_every_k == 0:
                            ans = calc_two_round_opt_Gauss(n, k,
                                                           sigma=rz_monitor_calcs[k_ind][1], pr_1=pr_1)
                            mse_arr[ind][k_ind] += pow(ans, 2)
                    else:
                        get_ans = True if k % skip_every_k == 0 else False
                        ans = two_round_strategy_mech(x_last, x_cur, x_cur_sum[ind],
                                                      mech_params, get_ans)
                        if k % skip_every_k == 0:
                            mse_arr[ind][k_ind] += pow(ans, 2)
                        if (rep == 0 and mech_name == "Thresholdout_NQ"
                                and "thresh_opt_query" in mech_params
                                and mech_params["thresh_opt_query"]):
                            if len(x_cur_sum[ind]["hold"]) > len(b_increase_at_k):
                                b_increase_at_k.append(k)
                if k % 500 == 0:
                    val_elapsed = timeit.default_timer() - val_start_time
                    hf.log_line("Till q: " + str(k) + " done in %.2f seconds." % val_elapsed, log)
            val_elapsed = timeit.default_timer() - val_start_time
            hf.log_line("Repetition: " + str(rep + 1) + " done in %.2f seconds." % val_elapsed, log)

        for ind in range(len(mech_to_compute_inds)):
            mech_to_compute_ind = mech_to_compute_inds[ind]
            mech_list[mech_to_compute_ind]["y_vals"] = np.sqrt(mse_arr[ind] / reps)
            key = tuple(OrderedDict(sorted(orig_params[ind].items())).items())
            hf.write_to_file(file_save_name, key, mech_list[mech_to_compute_ind]["y_vals"], log=False)
            if (orig_params[ind]["mech_name"] == "Thresholdout_NQ"
                    and "thresh_opt_query" in orig_params[ind]
                    and orig_params[ind]["thresh_opt_query"]):
                orig_params[ind]["b_increase_at_k"] = True
                orig_params[ind].pop("reps", None)
                key = tuple(OrderedDict(sorted(orig_params[ind].items())).items())
                hf.write_to_file(file_save_name, key, b_increase_at_k, log=False)

    if plot:
        if "separate_legend_save_name" in kwargs:
            sep_leg_s_name = kwargs["separate_legend_save_name"]
        else:
            sep_leg_s_name = None
        af.make_plot(labels={"x_label": "Non-adaptive queries (before last query)",
                             "y_label": "RMSE for last adaptive query"},
                     plot_list=mech_list,
                     save_name=save_name,
                     separate_legend_save_name=sep_leg_s_name)


def const_mech_list(skip_every_k=1, **kwargs):
    """
    Return a list of mechanisms with parameters set from kwargs for the two-round strategy.
    """

    mech_list = []
    if "naive_emp_est" in kwargs and kwargs["naive_emp_est"]:
        mech_list.append({"plot_label": "Naive Empirical Est.",
                          "mech_params": {"mech_name": "Gauss_NQ", "sigma": 0.0,
                                          "skip_every_k": skip_every_k}})

    if "gauss" in kwargs:
        mech = {"plot_label": "Gauss_NQ"}
        mech_params = {"sigma": kwargs["gauss"]["sigma"],
                       "skip_every_k": skip_every_k}
        if kwargs["gauss"]["sigma"] == -1:
            mech_params["mech_name"] = "Gauss_NQ Opt"
        else:
            mech_params["mech_name"] = "Gauss_NQ"
        mech["mech_params"] = mech_params
        mech_list.append(mech)

    if "gauss_bound" in kwargs:
        mech_list.append({"plot_label": "Gauss_NQ Bound",
                          "mech_params": {"mech_name": "RZ", "fix_lambda": kwargs["gauss_bound"]["fix_lambda"],
                                          "skip_every_k": skip_every_k}, "ls": "--"})

    if "thresh" in kwargs or "noisy_thresh" in kwargs:
        mech_params = {"mech_name": "Thresholdout_NQ", "hold_size": kwargs["thresh"]["hold_size"],
                       "threshold": kwargs["thresh"]["threshold"], "sigma": kwargs["thresh"]["sigma"],
                       "skip_every_k": skip_every_k}
        if "noisy_thresh" in kwargs:
            plot_label = "Noisy Thresholdout_NQ"
            mech_params["noisy_train_ans"] = True
        else:
            plot_label = "Thresholdout_NQ"
        if "thresh_opt_query" in kwargs["thresh"]:
            mech_params["thresh_opt_query"] = kwargs["thresh"]["thresh_opt_query"]
        mech_list.append({"plot_label": plot_label, "mech_params": mech_params})

    if "oss" in kwargs:
        mech_list.append({"plot_label": "Oracle SS", "ls": ":",
                          "mech_params": {"mech_name": "Oracle_SS", "batch_size": kwargs["oss"]["batch_size"],
                                          "skip_every_k": skip_every_k}})

    if "qdss" in kwargs:
        mech_params = {"mech_name": "Query_dep_samp_split", "batch_size": kwargs["qdss"]["batch_size"],
                       "hold_size": kwargs["qdss"]["hold_frac"] * kwargs["qdss"]["batch_size"],
                       "threshold": kwargs["qdss"]["threshold"], "sigma": kwargs["qdss"]["sigma"],
                       "skip_every_k": skip_every_k}
        mech_list.append({"plot_label": "Query-dependent SS", "mech_params": mech_params})

    return mech_list


def compute_Gauss_trs_bounds(n, max_k, skip_every_k, start_k=None, pr_1=0.5, reps=10, fix_lambda=-1.0, log=False,
                             log_name=None):
    """
    Compute the upper and lower RMSE bounds over reps repetitions, of the Gaussian mechanism for the
    two-round strategy over n samples, and q from start_k to max_k, in multiples of skip_every_k.
    """
    rz_monitor_calcs = rmf.compute_RZ_RMSE_calcs_all_k(n=n, max_k=max_k, only_last_query=True, fix_lambda=fix_lambda,
                                                       sigma=-1.0, skip_every_k=skip_every_k, log=log,
                                                       log_name=log_name, start_k=start_k)

    save_path = hf.make_dirs(dir_path_list=["Saved_Results"])
    file_save_name = os.path.join(save_path, "TRS_n_" + str(n) + ".pickle")

    hf.log_line("Starting Lower Bound computations.", log)
    if start_k is None:
        start_k = skip_every_k
        mech_params = {"sigma": -1.0, "skip_every_k": skip_every_k, "pr_1": pr_1, "max_k": max_k, "reps": reps}
    else:
        mech_params = {"sigma": -1.0, "skip_every_k": skip_every_k, "pr_1": pr_1, "max_k": max_k, "reps": reps,
                       "start_k": start_k}
    key = tuple(OrderedDict(sorted(mech_params.items())).items())
    y_vals = hf.get_from_file(file_save_name, key, log=False)
    if y_vals is None:
        x_vals = range(start_k, max_k + 1, skip_every_k)
        mse_arr = np.zeros(len(x_vals))
        for rep in range(reps):
            val_start_time = timeit.default_timer()
            for k_ind in range(len(x_vals)):
                ans = calc_two_round_opt_Gauss(n, x_vals[k_ind], sigma=rz_monitor_calcs[k_ind][1], pr_1=pr_1)
                mse_arr[k_ind] += pow(ans, 2)
            val_elapsed = timeit.default_timer() - val_start_time
            hf.log_line("Repetition: " + str(rep + 1) + " done in %.2f seconds." % val_elapsed, log)
        y_vals = np.sqrt(mse_arr / reps)
        hf.write_to_file(file_save_name, key, y_vals, log=False)

    print("All calculations done.")


def plot_Gauss_trs_bounds(n, max_k, skip_every_k, start_k=None, pr_1=0.5, reps=10, factor_plot=False, fix_lambda=-1.0,
                          plot_title=None):
    """
    Plot the upper and lower RMSE bounds over reps repetitions, of the Gaussian mechanism for the
    two-round strategy over n samples, and q from start_k to max_k, in multiples of skip_every_k.
    """

    plot_list = []
    save_path = hf.make_dirs(dir_path_list=["Saved_Results"])
    file_save_name = os.path.join(save_path, "TRS_n_" + str(n) + ".pickle")
    rz_monitor_calcs = rmf.get_RZ_RMSE_calcs_all_k(n=n, max_k=max_k, only_last_query=True, fix_lambda=fix_lambda,
                                                   sigma=-1.0, skip_every_k=skip_every_k, start_k=start_k)

    if start_k is None:
        start_k = skip_every_k
        mech = {"mech_params": {"sigma": -1.0, "skip_every_k": skip_every_k, "pr_1": pr_1, "max_k": max_k,
                                "reps": reps}}
    else:
        mech = {"mech_params": {"sigma": -1.0, "skip_every_k": skip_every_k, "pr_1": pr_1, "max_k": max_k,
                                "reps": reps, "start_k": start_k}}

    if rz_monitor_calcs:
        ubnd_plot = {"plot_label": "Upper Bound", "ls": "--",
                     "x_vals": range(start_k, max_k + 1, skip_every_k),
                     "y_vals": [calc[0] for calc in rz_monitor_calcs]}
        plot_list.append(ubnd_plot)

    key = tuple(OrderedDict(sorted(mech["mech_params"].items())).items())
    mech["y_vals"] = hf.get_from_file(file_save_name, key, log=False)

    if pr_1 == 0.5:
        mech["plot_label"] = "Lower Bound"
    else:
        mech["plot_label"] = "mu= %.2f" % ((pow(pr_1, 2) + pow(1 - pr_1, 2) - 2 * pr_1 * (1 - pr_1)) / 2 + 0.5)
    if "y_vals" not in mech or mech["y_vals"] is None:
        print("Compute Lower Bound values.")
    else:
        mech["x_vals"] = range(start_k, max_k + 1, skip_every_k)
        plot_list.append(mech)
    if plot_list:
        af.make_plot(labels={"x_label": "Queries",
                             "y_label": "RMSE for adaptive query"},
                     plot_list=plot_list, legend_fontsize=13, title=plot_title,
                     legend=True)
    if factor_plot and len(plot_list) == 2:
        nums = plot_list[0]["y_vals"]
        x_vals = plot_list[0]["x_vals"]
        fac_plot_list = []
        denoms = plot_list[1]["y_vals"]
        fac_plot_list.append({"x_vals": x_vals, "y_vals": [nums[i] / denoms[i] for i in range(len(nums))],
                              "plot_label": "UB/LB"})
        af.make_plot(labels={"x_label": "Queries",
                             "y_label": "Separation factor"},
                     plot_list=fac_plot_list, title="n=" + str(n), legend_fontsize=13, legend=True)


def compute_Thresh_trs_bounds(n, max_k, hold_size, threshold, sigma, skip_every_k=1, log=False, log_name=None, reps=10):
    """
    Compute the upper and lower RMSE bounds over reps repetitions, of the Thresholdout_Mechanism mechanism for the
    two-round strategy over n samples, and q from start_k to max_k, in multiples of skip_every_k.
    """
    save_path = hf.make_dirs(dir_path_list=["Saved_Results"])
    file_save_name = os.path.join(save_path, "Thresh_TRS_n_" + str(n) + ".pickle")
    if log:
        hf.create_file_for_logging(hf.make_dirs(dir_path_list=["Script_Results"]), name_str=log_name)
    hf.log_line("Starting Lower Bound computations.", log)
    val_start_time = timeit.default_timer()
    mech_dict = const_mech_list(skip_every_k, thresh={"hold_size": hold_size, "threshold": threshold,
                                                      "sigma": sigma, "thresh_opt_query": True})[0]
    orig_params = copy.deepcopy(mech_dict["mech_params"])
    orig_params["max_k"] = max_k
    orig_params["reps"] = reps
    key_lb = tuple(OrderedDict(sorted(orig_params.items())).items())
    y_vals_lb = hf.get_from_file(file_save_name, key_lb, log=False)
    if y_vals_lb is None:
        two_round_strategy(n, max_k, [mech_dict], file_save_name, reps=reps, plot=False, log=log, log_name=log_name)
        val_elapsed = timeit.default_timer() - val_start_time
        hf.log_line("Lower Bound calculation done in %.2f seconds." % val_elapsed, log)

    rmf.compute_thresh_ub_RMSE_calcs_all_k(n, max_k, hold_size, threshold, sigma, skip_every_k=skip_every_k,
                                           log=log, log_name=log_name)

    print("All calculations done.")


def plot_Thresh_trs_bounds(n, max_k, hold_size, threshold, sigma, skip_every_k=1, reps=10, plot_title=None):
    """
    Compute the upper and lower RMSE bounds over reps repetitions, of the Thresholdout_Mechanism mechanism for the
    two-round strategy over n samples, and q from start_k to max_k, in multiples of skip_every_k.
    """
    plot_list = []
    y_vals_ub = rmf.get_thresh_ub_RMSE_calcs_all_k(n, max_k, hold_size, threshold, sigma, skip_every_k=skip_every_k)
    if y_vals_ub is not None:
        plot_list.append({"x_vals": range(1, max_k + 1, skip_every_k), "y_vals": y_vals_ub,
                          "plot_label": "Upper Bound", "ls": "--"})

    save_path = hf.make_dirs(dir_path_list=["Saved_Results"])
    file_save_name = os.path.join(save_path, "Thresh_TRS_n_" + str(n) + ".pickle")
    mech_dict = const_mech_list(skip_every_k, thresh={"hold_size": hold_size, "threshold": threshold,
                                                      "sigma": sigma, "thresh_opt_query": True})[0]
    orig_params = copy.deepcopy(mech_dict["mech_params"])
    orig_params["max_k"] = max_k
    orig_params["reps"] = reps
    key_lb = tuple(OrderedDict(sorted(orig_params.items())).items())
    y_vals_lb = hf.get_from_file(file_save_name, key_lb, log=False)
    if y_vals_lb is not None:
        plot_list.append({"x_vals": range(skip_every_k, max_k + 1, skip_every_k), "y_vals": y_vals_lb,
                          "plot_label": "Lower Bound"})
    else:
        print("Compute Lower Bound values.")

    if plot_list:
        af.make_plot(labels={"x_label": "Queries",
                             "y_label": "RMSE for adaptive query"},
                     plot_list=plot_list, title=plot_title, legend_fontsize=13, legend=True)

